Geometrically Higher Order Unfitted Space-Time Methods for PDEs on Moving Domains

In this paper, we propose new geometrically unfitted space-time Finite Element methods for partial differential equations posed on moving domains of higher order accuracy in space and time. As a model problem, the convection-diffusion problem on a moving domain is studied. For geometrically higher order accuracy, we apply a parametric mapping on a background space-time tensor-product mesh. Concerning discretisation in time, we consider discontinuous Galerkin, as well as related continuous (Petrov-)Galerkin and Galerkin collocation methods. For stabilisation with respect to bad cut configurations and as an extension mechanism that is required for the latter two schemes, a ghost penalty stabilisation is employed. The article puts an emphasis on the techniques that allow to achieve a robust but higher order geometry handling for smooth domains. We investigate the computational properties of the respective methods in a series of numerical experiments. These include studies in different dimensions for different polynomial degrees in space and time, validating the higher order accuracy in both variables.

==> generate_example.py <==
from ngsolve.comp import *
from ngsolve.solve import *
from ngsolve.utils import *

from netgen.geom2d import SplineGeometry

from xfem import *
from xfem.lset_spacetime import *

geo = SplineGeometry()
geo.AddRectangle([-1.05,-1.05],[1.55,1.05])

mesh = Mesh (geo.GenerateMesh(maxh=0.9*0.5**2))

tstart = 0
tend = 0.5
delta_t = (tend - tstart) / 2**2
# Map from reference time to physical time
told = Parameter(tstart)
t = told + delta_t * tref

print("delta_t : ", delta_t)

told.Set(tend-delta_t)

r0 = 1
rho = (1 - y**2)*t

alpha = 1
#convection velocity:
w = CoefficientFunction((rho.Diff(t),0))

# level set
r = sqrt((x- rho)**2+y**2)
levelset= r - r0

lsetadap = LevelSetMeshAdaptation_Spacetime(mesh, order_space=2,
                                                order_time=2,
                                                threshold=0.5,
                                                discontinuous_qn=True)

lsetadap.CalcDeformation(levelset)

ci = CutInfo(mesh, time_order=0)
ci.Update(lsetadap.levelsetp1[INTERVAL], time_order=0)
reg_Th = ci.GetElementsOfType(HASNEG)
print(reg_Th)

outfile = open("tikz_mesh_fin.tex", "w")

def print_trig_bitarray(name, ba):
    i = 0
    for t in mesh.ngmesh.Elements2D():
        p1 = mesh.ngmesh.Points()[t.points[0]]
        p2 = mesh.ngmesh.Points()[t.points[1]]
        p3 = mesh.ngmesh.Points()[t.points[2]]
        
        if ba[i]:
            outfile.write("\\draw["+name+"] ( "+str(p1[0])+" , "+str(p1[1])+" ) -- ( "+str(p2[0])+" , "+str(p2[1])+" ) -- ( "+str(p3[0])+" , "+str(p3[1])+" ) -- cycle;\n")
        i += 1

print_trig_bitarray("backgrtrig", ~reg_Th)
print_trig_bitarray("meshtrig", reg_Th)

def print_Gammah(lsetp1, name):
    i = 0
    for t in mesh.ngmesh.Elements2D():
        p1 = mesh.ngmesh.Points()[t.points[0]]
        p2 = mesh.ngmesh.Points()[t.points[1]]
        p3 = mesh.ngmesh.Points()[t.points[2]]
        
        if reg_Th[i]:
            cutpoints = []
            
            def postproc_cut_facet(p1, p2, val1, val2):
                #outfile.write("\\draw[reg_Fh] ( "+str(p1[0])+" , "+str(p1[1])+" ) -- ( "+str(p2[0])+" , "+str(p2[1])+" );\n")
                
                cutpointx = p1[0] + (p2[0] - p1[0])*val1/(val1 - val2)
                cutpointy = p1[1] + (p2[1] - p1[1])*val1/(val1 - val2)
                cutpoints.append([cutpointx, cutpointy])
                
            if lsetp1.vec[int(str(t.points[0]))-1]*lsetp1.vec[int(str(t.points[1]))-1] < 0:
                p1 = mesh.ngmesh.Points()[t.points[0]]
                p2 = mesh.ngmesh.Points()[t.points[1]]
                postproc_cut_facet(p1, p2, lsetp1.vec[int(str(t.points[0]))-1], lsetp1.vec[int(str(t.points[1]))-1])
                
            if lsetp1.vec[int(str(t.points[0]))-1]*lsetp1.vec[int(str(t.points[2]))-1] < 0:
                p1 = mesh.ngmesh.Points()[t.points[0]]
                p2 = mesh.ngmesh.Points()[t.points[2]]
                postproc_cut_facet(p1, p2, lsetp1.vec[int(str(t.points[0]))-1], lsetp1.vec[int(str(t.points[2]))-1])
                
            if lsetp1.vec[int(str(t.points[1]))-1]*lsetp1.vec[int(str(t.points[2]))-1] < 0:
                p1 = mesh.ngmesh.Points()[t.points[1]]
                p2 = mesh.ngmesh.Points()[t.points[2]]
                postproc_cut_facet(p1, p2, lsetp1.vec[int(str(t.points[1]))-1], lsetp1.vec[int(str(t.points[2]))-1])
            
            print("LEN: ",len(cutpoints))
            if len(cutpoints) == 2:
                p1 = cutpoints[0]
                p2 = cutpoints[1]
                outfile.write("\\draw[Gamma_h"+name+"] ( "+str(p1[0])+" , "+str(p1[1])+" ) -- ( "+str(p2[0])+" , "+str(p2[1])+" );\n")
        i += 1
print_Gammah(lsetadap.levelsetp1[BOTTOM], "beg")
print_Gammah(lsetadap.levelsetp1[TOP], "end")


==> num_exp/consist_study.py <==
from solve_DG import SolveDG
from xfem import *

k = 3

max_iter_choices = [10,12,15,20,200]
max_dist_choices = [1, 3, 5, 100, 1e100]

f = open("consist_study_out.dat", "w")

for mi in max_iter_choices:
    for md in max_dist_choices:
        print("mi, md = ", mi, md)
        ngsxfemglobals.newton_maxiter = mi
        ngsxfemglobals.max_dist_newton = md
        (l2error, l2l2, minnze, maxnze) = SolveDG(i_t=2, i_s=2, k_t = k, k_s = k, geom='kite')
        f.write(str(l2error)+"\t")
        print("nze: ", minnze, maxnze)
    f.write("\n")


==> num_exp/conv_study.py <==
from xfem import *

from solve_DG import *
from solve_CG import *
from solve_GCC import *

def Solve(method, i_t, i_s, k_t, k_t_ls, k_s, geom, gamma, struct_mesh, n_threads, solver, calc_max_dist=False):
    if method == "DG":
        return SolveDG(i_t, i_s, k_t, k_t_ls, k_s, geom, gamma=gamma, struct_mesh=struct_mesh, n_threads=n_threads, solver=solver, calc_max_dist=calc_max_dist)
    elif method == "CG":
        return SolveCG(i_t, i_s, k_t, k_t_ls, k_s, geom, gamma=gamma, struct_mesh=struct_mesh, n_threads=n_threads, solver=solver)
    elif method == "GCC":
        return SolveGCC(i_t, i_s, k_t, k_t_ls, k_s, geom, gamma=gamma, struct_mesh=struct_mesh, n_threads=n_threads, solver=solver)
    else:
        print("Non-valid method flag ", method)

import argparse

if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='Solve convection-diffusion problem on a moving domain by a spacetime method.')
    parser.add_argument('-g','--geometry', default="kite", help ='Used geometry, options moving_circle, kite, moving_sphere')
    parser.add_argument('-m','--method', default="DG", help='Used discretisation in time method, options: DG, CG, GCC, default: DG')
    parser.add_argument('-ks','--ks', type=int, default=3, help='order of space discretisation & isoparam mapping, default: 3')
    parser.add_argument('-kt','--kt', type=int, default=3, help='order of time discretisation, default: 3. For GCC, 3 will be used independent of this parameter.')
    parser.add_argument('-ktls','--ktls', type=int, default=3, help='order of time discretisation for lset deformation, default: 3.')
    parser.add_argument('-rs','--refinement_strategy', default="both", help='flag to controll the refinement strategy, options: both, space, time. default: both')
    parser.add_argument('-nr','--n_ref', type=int, default=3, help='number of refinements, default: 3')
    parser.add_argument('-gamma','--gamma', type=float, default=0.05, help='Ghost Penalty stabilisation constant, default: 0.05')
    parser.add_argument('-sm','--struct_mesh', type=int, default=0, help='Use a structured mesh, enter either int 0 for false or int 1 for true. 2 for reproduction unstruct meshes. default: 0')
    parser.add_argument('-ro','--ref_offset', type=int, default=0, help='offset of the used level for the non-refined discretisation (space/ time). Only relevant for rs not both. default: 0')
    parser.add_argument('-nthr','--nthr', type=int, default=6, help='Number of threads for parallel assembly. default: 6')
    parser.add_argument('-sol','--sol', type=str, default="umfpack", help='Direct solver to be used. default: umfpack')
    parser.add_argument('-cmd','--cmd', type=int, default=0, help='Calc Max Distance. Activate with 1, deactivate with 0. Only available with DG. default: 0')
    parser.add_argument('-nti', '--nti', type=int, default=0, help='Use Naive time-integration for benchmarking purposes')

    args = parser.parse_args()
    options = vars(args)

def conv_study(options, special_name = ""):
    if special_name != "":
        special_name = "_"+special_name
    
    if options["ktls"] != options["kt"]:
        special_name = special_name + "_ktls" + str(options["ktls"])
    
    if options["refinement_strategy"] != "both":
        special_name = special_name + "_ro" + str(options["ref_offset"])
    
    outfile_name = "out/conv_"+str(options["geometry"])+"_"+str(options["method"])+"_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_"+str(options["refinement_strategy"])+"_nref"+str(options["n_ref"])+"_gamma"+str(options["gamma"])+"_sm"+str(options["struct_mesh"])+special_name+".dat"
    
    f = open(outfile_name, "w")
    f.close()

    if options["refinement_strategy"] == "both":
        ref_space = True
        ref_time = True
        timei = 0
        spacei = 0
    elif options["refinement_strategy"] == "space":
        ref_space = True
        ref_time = False
        timei = options["n_ref"]+options["ref_offset"]
        spacei = 0
    elif options["refinement_strategy"] == "time":
        ref_space = False
        ref_time = True
        timei = 0
        spacei = options["n_ref"]+options["ref_offset"]
    if bool(options["nti"]):
        ngsxfemglobals.do_naive_timeint = True
        ngsxfemglobals.naive_timeint_order = -2
        ngsxfemglobals.naive_timeint_subdivs = 1

    l2errors = []
    for i in range(options["n_ref"]):
        if bool(options["cmd"]):
            l2final, l2l2er, minnzes, maxnzes, md = Solve(method = options["method"], i_t=timei, i_s=spacei, k_t = options["kt"], k_t_ls = options["ktls"],  k_s = options["ks"], geom=options["geometry"], gamma=options["gamma"], struct_mesh = options["struct_mesh"], n_threads=options["nthr"], solver=options["sol"], calc_max_dist=True)
            f = open(outfile_name, "a")
            f.write(str(i)+"\t"+str(l2final)+"\t"+str(l2l2er)+"\t"+str(minnzes)+"\t"+str(maxnzes)+"\t"+str(md)+"\n")
            f.close()
        else:
            l2final, l2l2er, minnzes, maxnzes = Solve(method = options["method"], i_t=timei, i_s=spacei, k_t = options["kt"], k_t_ls = options["ktls"],  k_s = options["ks"], geom=options["geometry"], gamma=options["gamma"], struct_mesh = options["struct_mesh"], n_threads=options["nthr"], solver=options["sol"], calc_max_dist=False)
            f = open(outfile_name, "a")
            f.write(str(i)+"\t"+str(l2final)+"\t"+str(l2l2er)+"\t"+str(minnzes)+"\t"+str(maxnzes)+"\n")
            f.close()
        print("Single run result: ", l2final, l2l2er, minnzes, maxnzes)

        if ref_space:
            spacei += 1
        if ref_time:
            timei += 1
        l2errors.append( (l2final, l2l2er) )

    print("final l2 error stat: ", l2errors)
    eocs = [log(l2errors[j-1][0]/l2errors[j][0])/log(2) for j in range(1,len(l2errors))]
    print ("eocs (l2final) : ", eocs)
    eocs = [log(l2errors[j-1][1]/l2errors[j][1])/log(2) for j in range(1,len(l2errors))]
    print ("eocs (l2l2) : ", eocs)

if __name__ == "__main__":
    conv_study(options)


==> num_exp/conv_study_naive_int_comp.py <==
from xfem import ngsxfemglobals

import argparse

parser = argparse.ArgumentParser(description='Solve convection-diffusion problem on a moving domain by a spacetime method.')
parser.add_argument('-g','--geometry', default="kite", help ='Used geometry, options moving_circle, kite, moving_sphere')
parser.add_argument('-m','--method', default="GCC", help='Used discretisation in time method, options: DG, CG, GCC, default: GCC')
parser.add_argument('-ks','--ks', type=int, default=3, help='order of space discretisation & isoparam mapping, default: 3')
parser.add_argument('-kt','--kt', type=int, default=3, help='order of time discretisation, default: 3. For GCC, 3 will be used independent of this parameter.')
parser.add_argument('-ktls','--ktls', type=int, default=3, help='order of time discretisation for lset deformation, default: 3.')
parser.add_argument('-rs','--refinement_strategy', default="both", help='flag to controll the refinement strategy, options: both, space, time. default: both')
parser.add_argument('-nr','--n_ref', type=int, default=3, help='number of refinements, default: 3')
parser.add_argument('-ro','--ref_offset', type=int, default=0, help='offset of the used level for the non-refined discretisation (space/ time). Only relevant for rs not both. default: 0')
parser.add_argument('-nthr','--nthr', type=int, default=6, help='Number of threads for parallel assembly. default: 6')
parser.add_argument('-sol','--sol', type=str, default="umfpack", help='Direct solver to be used. default: umfpack')
parser.add_argument('-gamma','--gamma', type=float, default=0.05, help='Ghost Penalty stabilisation constant, default: 0.05')
parser.add_argument('-sm','--struct_mesh', type=int, default=1, help='Use a structured mesh, enter either int 0 for false or int 1 for true. default: 1 - true')
parser.add_argument('-cmd','--cmd', type=int, default=0, help='Calc Max Distance. Activate with 1, deactivate with 0. Only available with DG. default: 0')
parser.add_argument('-nti', '--nti', type=int, default=0, help='Use Naive time-integration for benchmarking purposes')

args = parser.parse_args()
options = vars(args)

from conv_study import conv_study

ngsxfemglobals.non_conv_warn_msg_lvl = 1

ngsxfemglobals.do_naive_timeint = False
conv_study(options, special_name = "tint_proper")

ngsxfemglobals.do_naive_timeint = True
ngsxfemglobals.naive_timeint_order = 2*options["kt"] + 2
ngsxfemglobals.naive_timeint_subdivs = 1
conv_study(options, special_name = "tint_naive")

ngsxfemglobals.do_naive_timeint = True
ngsxfemglobals.naive_timeint_order = 4*options["kt"] + 4
ngsxfemglobals.naive_timeint_subdivs = 1
conv_study(options, special_name = "tint_naivedo")

ngsxfemglobals.do_naive_timeint = True
ngsxfemglobals.naive_timeint_order = 2*options["kt"] + 2
ngsxfemglobals.naive_timeint_subdivs = 10
conv_study(options, special_name = "tint_naiveS10")


==> num_exp/naive_timeint_comp_runs.sh <==
#!/bin/bash
#SBATCH -p medium
#SBATCH -t 0:10:00
#SBATCH -N 1
#SBATCH -n 8
#SBATCH -C cascadelake

source ~/.bashrc

python3 conv_study_naive_int_comp.py --geometry moving_int_sp --method DG --ks 4 --kt 4 --ktls 4 --n_ref 7 -rs space -ro -7 -sm 1 -gamma 5e-2
python3 conv_study_naive_int_comp.py --geometry moving_int_sp --method DG --ks 4 --kt 4 --ktls 4 --n_ref 7 -rs space -ro -7 -sm 1 -gamma 5e-10
python3 conv_study_naive_int_comp.py --geometry moving_int_sp --method DG --ks 4 --kt 4 --ktls 4 --n_ref 7 -rs space -ro -7 -sm 1 -gamma 5e-20


==> num_exp/nze_runs.sh <==
#!/bin/bash
#SBATCH -p medium
#SBATCH -t 2:00:00
#SBATCH -N 1
#SBATCH -n 8
#SBATCH -C cascadelake

source ~/.bashrc

python3 nze_study.py --struct_mesh 2 --it 2 --is 2 --geometry moving_circle --ks 1 --kt 1 --ktls 1 --tp_gp 0
python3 nze_study.py --struct_mesh 2 --it 2 --is 2 --geometry moving_circle --ks 2 --kt 2 --ktls 2 --tp_gp 0
python3 nze_study.py --struct_mesh 2 --it 2 --is 2 --geometry moving_circle --ks 3 --kt 3 --ktls 3 --tp_gp 0

python3 nze_study.py --struct_mesh 2 --it 2 --is 2 --geometry moving_circle --ks 1 --kt 1 --ktls 1 --tp_gp 1
python3 nze_study.py --struct_mesh 2 --it 2 --is 2 --geometry moving_circle --ks 2 --kt 2 --ktls 2 --tp_gp 1
python3 nze_study.py --struct_mesh 2 --it 2 --is 2 --geometry moving_circle --ks 3 --kt 3 --ktls 3 --tp_gp 1

python3 nze_study2.py --struct_mesh 2 --geometry moving_circle --ks 1 --kt 1 --ktls 1
python3 nze_study2.py --struct_mesh 2 --geometry moving_circle --ks 3 --kt 3 --ktls 3 -gcc True
python3 nze_study2.py --struct_mesh 2 --geometry moving_circle --ks 5 --kt 5 --ktls 5

python3 process_nze2_table.py


==> num_exp/nze_study.py <==
from solve_DG import *
from solve_CG import *

import argparse

parser = argparse.ArgumentParser(description='Solve convection-diffusion problem on a moving domain by a spacetime method. NZE investigation')
parser.add_argument('-g','--geometry', default="kite", help ='Used geometry, options moving_circle, kite, moving_sphere')
parser.add_argument('-ks','--ks', type=int, default=3, help='order of space discretisation & isoparam mapping, default: 3')
parser.add_argument('-kt','--kt', type=int, default=3, help='order of time discretisation, default: 3. For GCC, 3 will be used independent of this parameter.')
parser.add_argument('-ktls','--ktls', type=int, default=3, help='order of time discretisation for lset deformation, default: 3.')
parser.add_argument('-is','--is', type=int, default=3, help='spatial refinement level, default: 4')
parser.add_argument('-it','--it', type=int, default=3, help='temporal refinement level, default: 4')
parser.add_argument('-gamma','--gamma', type=float, default=0.05, help='Ghost Penalty stabilisation constant, default: 0.05')
parser.add_argument('-sm','--struct_mesh', type=int, default=1, help='Use a structured mesh, enter either int 0 for false or int 1 for true. default: 1 - true')
parser.add_argument('-tp_gp','--tp_gp', type=int, default=0, help='For the CG method, a tensor product Ghost penalty will be used for tp_gp = 1, and a reduced domain GP for tp_gp = 0. default: 0')

args = parser.parse_args()
options = vars(args)

outfile_name_CG = "out/nze_"+str(options["geometry"])+"_CG_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+"tp_gp"+str(options["tp_gp"])+".dat"
f = open(outfile_name_CG, "w")
f.close()

outfile_name_DG = "out/nze_"+str(options["geometry"])+"_DG_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".dat"
f = open(outfile_name_DG, "w")
f.close()
l2finalDG, l2l2erDG, minnzesDG, maxnzesDG = SolveDG(i_t=options["it"], i_s=options["is"], k_t = options["kt"], k_t_lset = options["ktls"], k_s = options["ks"], geom=options["geometry"], gamma=options["gamma"], struct_mesh=options["struct_mesh"], exact_nze_est=True)
print("Single run result (DG): ", l2finalDG, l2l2erDG, minnzesDG, maxnzesDG)

eps_vals = [1, 1.1, 1.5, 2, 4, 50, 100]

for eps in eps_vals:
    l2final, l2l2er, minnzes, maxnzes = SolveCG(i_t=options["it"], i_s=options["is"], k_t = options["kt"], k_t_lset = options["ktls"], k_s = options["ks"], geom=options["geometry"], gamma=options["gamma"], struct_mesh=options["struct_mesh"], eps_f=eps, tp_gp = (bool)(options["tp_gp"]), exact_nze_est=True)
    print("Single run result (CG): ", l2final, l2l2er, minnzes, maxnzes)
    f = open(outfile_name_CG, "a")
    f.write(str(eps)+"\t"+str(l2final)+"\t"+str(l2l2er)+"\t"+str(minnzes)+"\t"+str(maxnzes)+"\n")
    f.close()
    f = open(outfile_name_DG, "a")
    f.write(str(eps)+"\t"+str(l2finalDG)+"\t"+str(l2l2erDG)+"\t"+str(minnzesDG)+"\t"+str(maxnzesDG)+"\n")
    f.close()


==> num_exp/nze_study2.py <==
from solve_DG import *
from solve_CG import *
from solve_GCC import *

#def Solve(method, i_t, i_s, k_t, k_t_ls, k_s, geom, eps_f= 1.1):
    #if method == "DG":
        #return SolveDG(i_t, i_s, k_t, k_t_ls, k_s, geom)
    #elif method == "CG":
        #return SolveCG(i_t, i_s, k_t, k_t_ls, k_s, geom, eps_f)
    #elif method == "GCC":
        #return SolveGCC(i_t, i_s, k_t, k_t_ls, k_s, geom, eps_f)
    #else:
        #print("Non-valid method flag ", method)

import argparse

parser = argparse.ArgumentParser(description='Solve convection-diffusion problem on a moving domain by a spacetime method. NZE investigation')
parser.add_argument('-g','--geometry', default="kite", help ='Used geometry, options moving_circle, kite, moving_sphere')
parser.add_argument('-ks','--ks', type=int, default=3, help='order of space discretisation & isoparam mapping, default: 3')
parser.add_argument('-kt','--kt', type=int, default=3, help='order of time discretisation, default: 3. For GCC, 3 will be used independent of this parameter.')
parser.add_argument('-ktls','--ktls', type=int, default=3, help='order of time discretisation for lset deformation, default: 3.')
parser.add_argument('-gcc','--gcc', type=bool, default=False, help='include GCC in the study, default: False.')
parser.add_argument('-sm','--struct_mesh', type=int, default=1, help='Use a structured mesh, enter either int 0 for false or int 1 for true. default: 1 - true')
parser.add_argument('-tp_gp','--tp_gp', type=int, default=0, help='For the CG method, a tensor product Ghost penalty will be used for tp_gp = 1, and a reduced domain GP for tp_gp = 0. default: 0')

args = parser.parse_args()
options = vars(args)

outfile_name_DG_min = "out/nze2_"+str(options["geometry"])+"_DG_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".min.dat"
f_DG_min = open(outfile_name_DG_min, "w")

outfile_name_DG_max = "out/nze2_"+str(options["geometry"])+"_DG_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".max.dat"
f_DG_max = open(outfile_name_DG_max, "w")

outfile_name_DG_l2f = "out/nze2_"+str(options["geometry"])+"_DG_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".l2f.dat"
f_DG_l2f = open(outfile_name_DG_l2f, "w")

outfile_name_DG_l2l2 = "out/nze2_"+str(options["geometry"])+"_DG_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".l2l2.dat"
f_DG_l2l2 = open(outfile_name_DG_l2l2, "w")

outfile_name_CG_min = "out/nze2_"+str(options["geometry"])+"_CG_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".min.dat"
f_CG_min = open(outfile_name_CG_min, "w")

outfile_name_CG_max = "out/nze2_"+str(options["geometry"])+"_CG_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".max.dat"
f_CG_max = open(outfile_name_CG_max, "w")

outfile_name_CG_l2f = "out/nze2_"+str(options["geometry"])+"_CG_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".l2f.dat"
f_CG_l2f = open(outfile_name_CG_l2f, "w")

outfile_name_CG_l2l2 = "out/nze2_"+str(options["geometry"])+"_CG_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".l2l2.dat"
f_CG_l2l2 = open(outfile_name_CG_l2l2, "w")

if options["gcc"]:
    outfile_name_GCC_min = "out/nze2_"+str(options["geometry"])+"_GCC_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".min.dat"
    f_GCC_min = open(outfile_name_GCC_min, "w")

    outfile_name_GCC_max = "out/nze2_"+str(options["geometry"])+"_GCC_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".max.dat"
    f_GCC_max = open(outfile_name_GCC_max, "w")

    outfile_name_GCC_l2f = "out/nze2_"+str(options["geometry"])+"_GCC_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".l2f.dat"
    f_GCC_l2f = open(outfile_name_GCC_l2f, "w")

    outfile_name_GCC_l2l2 = "out/nze2_"+str(options["geometry"])+"_GCC_ks"+str(options["ks"])+"_kt"+str(options["kt"])+"_ktls"+str(options["ktls"])+".l2l2.dat"
    f_GCC_l2l2 = open(outfile_name_GCC_l2l2, "w")

#for i_s in range(1,6):
for i_s in [2]:
    for i_t in [0,2,4]:
        print("Starting with tuple ", i_t, i_s)
        l2finalDG, l2l2erDG, minnzesDG, maxnzesDG = SolveDG(i_t=i_t, i_s=i_s, k_t = options["kt"], k_t_lset = options["ktls"], k_s = options["ks"], geom=options["geometry"], gamma=0.05, struct_mesh=options["struct_mesh"], exact_nze_est = True)
        print("Single run result (DG): ", l2finalDG, l2l2erDG, minnzesDG, maxnzesDG)
        f_DG_min.write(str(minnzesDG)+"\t")
        f_DG_max.write(str(maxnzesDG)+"\t")
        f_DG_l2f.write(str(l2finalDG)+"\t")
        f_DG_l2l2.write(str(l2l2erDG)+"\t")
        
        l2finalCG, l2l2erCG, minnzesCG, maxnzesCG = SolveCG(i_t=i_t, i_s=i_s, k_t = options["kt"], k_t_lset = options["ktls"], k_s = options["ks"], geom=options["geometry"], gamma=0.05, struct_mesh=options["struct_mesh"], eps_f=1.1, tp_gp = options["tp_gp"], exact_nze_est = True)
        print("Single run result (CG): ", l2finalCG, l2l2erCG, minnzesCG, maxnzesCG)
        f_CG_min.write(str(minnzesCG)+"\t")
        f_CG_max.write(str(maxnzesCG)+"\t")
        f_CG_l2f.write(str(l2finalCG)+"\t")
        f_CG_l2l2.write(str(l2l2erCG)+"\t")
        
        if options["gcc"]:
            l2finalGCC, l2l2erGCC, minnzesGCC, maxnzesGCC = SolveGCC(i_t=i_t, i_s=i_s, k_t = options["kt"], k_t_lset = options["ktls"], k_s = options["ks"], geom=options["geometry"], gamma=0.05, struct_mesh=options["struct_mesh"], eps_f=1.1, exact_nze_est = True)
            print("Single run result (GCC): ", l2finalGCC, l2l2erGCC, minnzesGCC, maxnzesGCC)
            f_GCC_min.write(str(minnzesGCC)+"\t")
            f_GCC_max.write(str(maxnzesGCC)+"\t")
            f_GCC_l2f.write(str(l2finalGCC)+"\t")
            f_GCC_l2l2.write(str(l2l2erGCC)+"\t")
    f_DG_min.write("\n")
    f_DG_max.write("\n")
    f_DG_l2f.write("\n")
    f_DG_l2l2.write("\n")
    f_CG_min.write("\n")
    f_CG_max.write("\n")
    f_CG_l2f.write("\n")
    f_CG_l2l2.write("\n")
    if options["gcc"]:
        f_GCC_min.write("\n")
        f_GCC_max.write("\n")
        f_GCC_l2f.write("\n")
        f_GCC_l2l2.write("\n")


==> num_exp/old/space_time_CG_conv.py <==
# unfitted Heat equation with Neumann b.c.

from ngsolve import *
from time import sleep
from netgen.geom2d import unit_square
from netgen.geom2d import SplineGeometry
from netgen.meshing import MeshingParameters
from ngsolve.meshes import *
import sys

from ngsolve.internal import *
from ngsolve.solvers import *
from xfem import *
from math import pi

from xfem.lset_spacetime import *

ngsglobals.msg_level = 2

i = 4
space_or_time_ref = "space"
k_s = 2
k_t = 2

if hasattr(sys, 'argv') and len(sys.argv) == 9 and sys.argv[1] == "i" and sys.argv[3] == "k_s" and sys.argv[5] == "k_t" and sys.argv[7] == "space_or_time_ref":
    i = int(sys.argv[2])
    k_s = int(sys.argv[4])
    k_t = int(sys.argv[6])
    space_or_time_ref = str(sys.argv[8])
    print("Sys argv :", sys.argv)
    print("Loading manual val for i, k_s, k_t, space_or_time_ref: ", i, k_s, k_t, space_or_time_ref)
else:
    print("Loading default val for i, k, space_or_time_ref: ", i, k_s, k_t, space_or_time_ref)

filename = "out_space_time_CG4_static_conv_p"+str(k_s)+"p"+str(k_t)+"i"+str(i)+"sOt"+space_or_time_ref+".dat"
outfile = open(filename, "w")
outfile.close()
l2errors = []

for bigloopi in range(i):
    if space_or_time_ref == 'space':
        space_i = bigloopi-1
        time_i = i+1
    elif space_or_time_ref == 'time':
        space_i = 3
        time_i = bigloopi
    elif space_or_time_ref == 'both':
        space_i = bigloopi
        time_i = bigloopi

    square = SplineGeometry()
    square.AddRectangle([-0.6,-1],[0.6,1])
    ngmesh = square.GenerateMesh(maxh=0.5**(space_i), quad_dominated=False)
    mesh = Mesh (ngmesh)

    #### expression for the time variable: 
    SetNumThreads(6)
    
    # spatial FESpace for solution
    fes1 = H1(mesh, order=k_s)
    # polynomial order in time for level set approximation
    lset_order_time = k_t
    # integration order in time
    time_order = 2*k_t
    # time finite element (nodal!)
    tfe = ScalarTimeFE(k_t) 
    tfe_i = ScalarTimeFE(k_t, skip_first_node=True) # interior
    tfe_e = ScalarTimeFE(k_t, only_first_node=True) # exterior (inital values)
    tfe_t = ScalarTimeFE(k_t-1)                     # test
    
    lset_adap_st = LevelSetMeshAdaptation_Spacetime(mesh, order_space = k_s, order_time = lset_order_time,
                                                threshold=0.5, discontinuous_qn=True)
    
    # space-time finite element space
    st_fes = SpaceTimeFESpace(fes1,tfe, flags = {"dgjumps": True})
    st_fes_i = SpaceTimeFESpace(fes1,tfe_i, flags = {"dgjumps": True})
    st_fes_e = SpaceTimeFESpace(fes1,tfe_e, flags = {"dgjumps": True})
    st_fes_t = SpaceTimeFESpace(fes1,tfe_t, flags = {"dgjumps": True})

    #Fitted heat equation example
    tstart = 0
    tend = 0.5
    delta_t = (tend - tstart)/(2**(time_i))
        
    coef_told = Parameter(0)
    coef_delta_t = Parameter(0)
    tref = ReferenceTimeVariable()
    t = coef_told + delta_t*tref

    #### the data: 
    # radius of disk (the geometry)
    r0 = 0.5
        
    rho =  CoefficientFunction((1/(pi))*sin(2*pi*t))
    rhoL = lambda t:CoefficientFunction((1/(pi))*sin(2*pi*t))
    #convection velocity:
    d_rho = CoefficientFunction(2*cos(2*pi*t))
    d_rho_upper_bound = 2    

    #rho =  CoefficientFunction(0.)
    #rhoL = lambda t:CoefficientFunction(0.)
    ## velocity of position shift
    #d_rho = CoefficientFunction(0.)
    #d_rho_upper_bound= 0
    
    w = CoefficientFunction((0,d_rho))

    ## lset epsilon pertubation for extended facet patch bfi domain
    eps=2.*delta_t*d_rho_upper_bound
    print("eps : ", eps, "maxh: ", 0.5**(space_i), "delta_t", delta_t)

    # level set
    r = sqrt(x**2+(y-rho)**2)
    levelset= r - r0
    levelsetL = lambda t: sqrt(x**2+(y-rhoL(t))**2) - r0

    # diffusion coefficient
    alpha = 1

    # solution and r.h.s.
    Q = pi/r0   
    u_exact = cos(Q*r) * sin(pi*t)
    u_exactL = lambda t: cos(Q*sqrt(x**2+(y-rhoL(t))**2)) * sin(pi*t)
    coeff_f = (Q/r * sin(Q*r) + (Q**2) * cos(Q*r)) * sin(pi*t) + pi * cos(Q*r) * cos(pi*t)
    u_init = u_exact
    
    coef_told.Set(0.)
    coef_delta_t.Set(delta_t)
    told = 0

    lset_p1 = lset_adap_st.lset_p1
    lset_p1_slice = GridFunction(fes1)

    SpaceTimeInterpolateToP1(levelset,tref,lset_p1)

    lset_top = CreateTimeRestrictedGF(lset_p1,1.0)
    lset_bottom = CreateTimeRestrictedGF(lset_p1,0.0)
    
    dfm = lset_adap_st.deform
    dfm_last_top = CreateTimeRestrictedGF(dfm,1.0)
    dfm_current_top = CreateTimeRestrictedGF(dfm,1.0)
    dfm_current_bottom = CreateTimeRestrictedGF(dfm,0.0)
    
    gfu_i = GridFunction(st_fes_i)
    gfu_e = GridFunction(st_fes_e)

    u_last = CreateTimeRestrictedGF(gfu_e,0)
    u_last_shifted = GridFunction(fes1)

    u_i = st_fes_i.TrialFunction()
    u_e = st_fes_e.TrialFunction()
    v_t = st_fes_t.TestFunction()

    h = specialcf.mesh_size

    lset_neg = { "levelset" : lset_p1, "domain_type" : NEG, "subdivlvl" : 0}
    lset_neg_bottom = { "levelset" : lset_bottom, "domain_type" : NEG, "subdivlvl" : 0}
    lset_neg_top = { "levelset" : lset_top, "domain_type" : NEG, "subdivlvl" : 0}

    def SpaceTimeNegBFI(form):
        return SymbolicBFI(levelset_domain = lset_neg, form = form, time_order=time_order)

    ci = CutInfo(mesh,time_order=time_order)
    ci_slice = CutInfo(mesh)
        
    hasneg_integrators_a_i = []
    hasneg_integrators_a_i_bottom = []
    hasneg_integrators_a_e = []
    hasneg_integrators_a_e_top = []
    hasneg_integrators_f = []
    patch_integrators_a_i = []
    patch_integrators_a_e = []

    for hasneg_integrators_a,u in [(hasneg_integrators_a_i,u_i),(hasneg_integrators_a_e,u_e)]:
        #hasneg_integrators_a.append(SpaceTimeNegBFI(form = -dtref(v_t)*u))
        #hasneg_integrators_a.append(SpaceTimeNegBFI(form = -delta_t*InnerProduct(w,grad(v_t))*u))
        hasneg_integrators_a.append(SpaceTimeNegBFI(form =  v_t*(dtref(u) - InnerProduct( dtref(dfm) , grad(u)) )))
        hasneg_integrators_a.append(SpaceTimeNegBFI(form = delta_t*InnerProduct(w,grad(u))*v_t))
        hasneg_integrators_a.append(SpaceTimeNegBFI(form = delta_t*alpha*grad(u)*grad(v_t)))

    for patch_integrators_a,u in [(patch_integrators_a_i,u_i),(patch_integrators_a_e,u_e)]:
        patch_integrators_a.append(SymbolicFacetPatchBFI(form = delta_t*1.05*h**(-2)*(u-u.Other())*(v_t-v_t.Other()),
                                                        skeleton=False, time_order=time_order))

    #hasneg_integrators_a_i_bottom.append(SymbolicBFI(levelset_domain = lset_neg_top, form = fix_t(u_i,0)*fix_t(v_t,0)))

    #hasneg_integrators_a_e_top.append(SymbolicBFI(levelset_domain = lset_neg_bottom, form = -fix_t(u_e,1)*fix_t(v_t,1)))
    #hasneg_integrators_f.append(SymbolicLFI(levelset_domain = lset_neg_bottom,form = u_last*fix_t(v_t,0)))

    hasneg_integrators_f.append(SymbolicLFI(levelset_domain = lset_neg, form = delta_t*coeff_f*v_t, time_order=time_order)) 

    l2error_max = 0
    l2l2_helper_sum = 0
    while tend - told > delta_t/2:
        with TaskManager():
            dfm = lset_adap_st.CalcDeformation(levelset,tref)
            SpaceTimeInterpolateToP1(levelset,tref,lset_p1)
        
        RestrictGFInTime(spacetime_gf=lset_p1,reference_time=0.0,space_gf=lset_bottom)
        RestrictGFInTime(spacetime_gf=lset_p1,reference_time=1.0,space_gf=lset_top)
        RestrictGFInTime(spacetime_gf=dfm,reference_time=0.0,space_gf=dfm_current_bottom)   
        RestrictGFInTime(spacetime_gf=dfm,reference_time=1.0,space_gf=dfm_current_top)
        
        if told == 0:
            SpaceTimeWeakSet(gfu_e, u_exactL(0.0), fes1)
        else:
            u_last_shifted.Set(shifted_eval(u_last, back = dfm_last_top, forth = dfm_current_bottom))
            SpaceTimeWeakSet(gfu_e, u_last_shifted, fes1)
            #SpaceTimeWeakSet(gfu_e, u_exactL(told), fes1)
        
        # update markers in (space-time) mesh
        ci.Update(lset_p1,time_order=time_order)
        
        # re-evaluate the "active dofs" in the space time slab
        active_dofs = GetDofsOfElements(st_fes,ci.GetElementsOfType(HASNEG))
        
        # Actually, one could also subtract epsilon from all vector elements...
        InterpolateToP1(lset_top-eps,lset_p1_slice)
        ci_slice.Update(lset_p1_slice)
        ba_plus_hasneg = BitArray(ci_slice.GetElementsOfType(HASNEG))
        
        InterpolateToP1(lset_top+eps,lset_p1_slice)
        ci_slice.Update(lset_p1_slice)
        ba_minus_haspos = BitArray(ci_slice.GetElementsOfType(HASPOS))
        
        ba_strip = BitArray(ba_minus_haspos & ba_plus_hasneg)
        ba_facets = GetFacetsWithNeighborTypes(mesh,a=ba_strip,b=ba_plus_hasneg)
        active_dofs |= GetDofsOfElements(st_fes,ba_strip)

        # re-set definedonelements-markers according to new markings:
        for integrator in hasneg_integrators_a_i + hasneg_integrators_a_e + hasneg_integrators_f:
            integrator.SetDefinedOnElements(ci.GetElementsOfType(HASNEG))
        for integrator in patch_integrators_a_i + patch_integrators_a_e:
            integrator.SetDefinedOnElements(ba_facets)
        
        a_i = BilinearForm(trialspace = st_fes_i, testspace = st_fes_t, check_unused=False, symmetric=False)
        for integrator in hasneg_integrators_a_i + patch_integrators_a_i:
            a_i += integrator

        #a_i_bottom = BilinearForm(trialspace = st_fes_i, testspace = st_fes_t, check_unused=False, symmetric=False)
        #for integrator in hasneg_integrators_a_i_bottom:
            #a_i_bottom += integrator
        
        a_e = BilinearForm(trialspace = st_fes_e, testspace = st_fes_t, check_unused=False, symmetric=False)
        for integrator in hasneg_integrators_a_e: # + patch_integrators_a_e:
            a_e += integrator
        
        #a_e_top = BilinearForm(trialspace = st_fes_e, testspace = st_fes_t, check_unused=False, symmetric=False)
        #for integrator in hasneg_integrators_a_e_top: # + patch_integrators_a_e:
            #a_e_top += integrator

        f = LinearForm(st_fes_t)

        for integrator in hasneg_integrators_f:
            f += integrator
        
        with TaskManager():
            mesh.SetDeformation(dfm)
            # assemble linear system
            a_i.Assemble()
            a_e.Assemble()
            f.Assemble()
            mesh.UnsetDeformation()
            
            #mesh.SetDeformation(dfm_current_bottom)
            #a_i_bottom.Assemble()
            #mesh.UnsetDeformation()
            
            #mesh.SetDeformation(dfm_current_top)
            #a_e_top.Assemble()
            #mesh.UnsetDeformation()
        
        #a_i.mat.AsVector().data = a_i.mat.AsVector() + a_i_bottom.mat.AsVector()
        #a_e.mat.AsVector().data = a_e.mat.AsVector() + a_e_top.mat.AsVector()
        
        # solve linear system
        inv = a_i.mat.Inverse(active_dofs,inverse="umfpack")
        f.vec.data -= a_e.mat * gfu_e.vec
        gfu_i.vec.data =  inv * f.vec

        # evaluate upper trace of solution for
        #  * for error evaluation 
        #  * upwind-coupling to next time slab
        RestrictGFInTime(spacetime_gf=gfu_i,reference_time=1.0,space_gf=u_last)   
        
        # compute error at end of time slab
        mesh.SetDeformation(dfm_current_top)
        l2error = sqrt(Integrate(lset_neg_top,(u_exactL(told + delta_t) -u_last)**2,mesh, order=2*k_s))
        mesh.UnsetDeformation()
        
        mesh.SetDeformation(dfm)
        #l2error_time_int = sqrt(Integrate(lset_neg_top, (u_exactL(t) - IfPos(tref-0.24999, gfu_i, gfu_e))**2 , mesh, order=2*k_s, time_order=time_order))
        #l2error_time_int = sqrt(Integrate({ "levelset" : lset_p1, "domain_type" : NEG}, (u_exactL(told+tref*delta_t) - gfu_i)**2, mesh, order=2*k_s, time_order=time_order))
        l2_slice = Integrate({ "levelset" : lset_p1, "domain_type" : NEG}, (u_exactL(t) - gfu_i - gfu_e)**2 , mesh, order=2*k_s, time_order=time_order)
        #l2error_time_int = Integrate({ "levelset" : lset_p1, "domain_type" : NEG}, IfPos(tref-1./10, 1, 0) , mesh, order=2*k_s, time_order=2*time_order)
        mesh.UnsetDeformation()
        
        l2l2_helper_sum += l2_slice*delta_t
        
        print("Local time errors: ", l2error, sqrt(l2_slice))
        # update time variable (float and ParameterCL)
        told = told + delta_t
        coef_told.Set(told)
        
        cnt = 0
        #for ii in range(len(a_i.mat.AsVector())):
            #if (a_i.mat.AsVector()[ii] != 0.0):
                #cnt += 1
        #print("Nze", cnt)
        
        if l2error > l2error_max:
            l2error_max = l2error
        #break
        
        dfm_last_top.vec.data = dfm_current_top.vec
        
    print("Reflevel: ", bigloopi, ", Error (L2 max): ", l2error_max, "Error (L2 L2): ", sqrt(l2l2_helper_sum))
    #l2errors_end.append(l2error_max)
    l2errors.append(sqrt(l2l2_helper_sum))
    outfile = open(filename, "a")
    outfile.write(str(bigloopi)+"\t"+str(sqrt(l2l2_helper_sum))+"\t"+str(cnt)+"\n")
    outfile.close()

if len(l2errors) > 1:
    eocs = [log(l2errors[i-1]/l2errors[i])/log(2) for i in range(1,len(l2errors))]
    print ("l2l2 eocs : ", eocs)


==> num_exp/process_nze2_table.py <==
import numpy as np

def int_to_str_special(i):
    if i < 1000:
        return str(i)
    elif i < 1e4:
        return str((int)(i/1e3))+"."+str((int)( (i - 1e3*((int)(i/1e3)))/10 ) )+"K"
    elif i < 1e5:
        return str((int)(i/1e3))+"."+str((int)( (i - 1e3*((int)(i/1e3)))/100 ) )+"K"
    elif i < 1e6:
        return str((int)(i/1e3))+"K"
    elif i < 1e7:
        return str((int)(i/1e6))+"."+str((int)( (i - 1e6*((int)(i/1e6)))/1e4 ) )+"M"
    elif i < 1e8:
        return str((int)(i/1e6))+"."+str((int)( (i - 1e6*((int)(i/1e6)))/1e5 ) )+"M"
    elif i < 1e9:
        return str((int)(i/1e6))+"M"

def float_to_str_special(f):
    float_str = "{0:.1e}".format(f)
    if "e" in float_str:
        base, exponent = float_str.split("e")
        return r"${0}\!\cdot\!10^{{{1}}}$".format(base, int(exponent))
    else:
        return float_str

def gen_table(order):
    if order == 3:
        incl_GCC = True
    else:
        incl_GCC = False
        
    nzes_DG_min = np.loadtxt("out/nze2_moving_circle_DG_ks"+str(order)+"_kt"+str(order)+"_ktls"+str(order)+".min.dat", dtype=int)
    nzes_DG_max = np.loadtxt("out/nze2_moving_circle_DG_ks"+str(order)+"_kt"+str(order)+"_ktls"+str(order)+".max.dat", dtype=int)
    l2f_DG = np.loadtxt("out/nze2_moving_circle_DG_ks"+str(order)+"_kt"+str(order)+"_ktls"+str(order)+".l2f.dat")
    l2l2_DG = np.loadtxt("out/nze2_moving_circle_DG_ks"+str(order)+"_kt"+str(order)+"_ktls"+str(order)+".l2l2.dat")

    nzes_CG_min = np.loadtxt("out/nze2_moving_circle_CG_ks"+str(order)+"_kt"+str(order)+"_ktls"+str(order)+".min.dat", dtype=int)
    nzes_CG_max = np.loadtxt("out/nze2_moving_circle_CG_ks"+str(order)+"_kt"+str(order)+"_ktls"+str(order)+".max.dat", dtype=int)
    l2f_CG = np.loadtxt("out/nze2_moving_circle_CG_ks"+str(order)+"_kt"+str(order)+"_ktls"+str(order)+".l2f.dat")
    l2l2_CG = np.loadtxt("out/nze2_moving_circle_CG_ks"+str(order)+"_kt"+str(order)+"_ktls"+str(order)+".l2l2.dat")

    if incl_GCC:
        nzes_GCC_min = np.loadtxt("out/nze2_moving_circle_GCC_ks"+str(order)+"_kt"+str(order)+"_ktls"+str(order)+".min.dat", dtype=int)
        nzes_GCC_max = np.loadtxt("out/nze2_moving_circle_GCC_ks"+str(order)+"_kt"+str(order)+"_ktls"+str(order)+".max.dat", dtype=int)
        
        l2f_GCC = np.loadtxt("out/nze2_moving_circle_GCC_ks"+str(order)+"_kt"+str(order)+"_ktls"+str(order)+".l2f.dat")
        l2l2_GCC = np.loadtxt("out/nze2_moving_circle_GCC_ks"+str(order)+"_kt"+str(order)+"_ktls"+str(order)+".l2l2.dat")
    
    outfile = open("nze2_table_k"+str(order)+".tex","w")
    outfile.write("DG($k\\!=\\!"+str(order)+"$): \n")
    for j in range(nzes_DG_min.shape[0]):
        outfile.write("& "+int_to_str_special(nzes_DG_min[j])+"&"+int_to_str_special(nzes_DG_max[j])+" & ")
        outfile.write(" "+float_to_str_special(l2f_DG[j])+"\n")
    outfile.write("\\\\ \n")

    outfile.write("CG($k\\!=\\!"+str(order)+"$): \n")
    for j in range(nzes_DG_min.shape[0]):
        outfile.write("& "+int_to_str_special(nzes_CG_min[j])+"&"+int_to_str_special(nzes_CG_max[j])+" & ")
        outfile.write(" "+float_to_str_special(l2f_CG[j])+"\n")
    outfile.write("\\\\ \n")

    if incl_GCC:
        outfile.write("GCC($k\\!=\\!"+str(order)+"$): \n")
        for j in range(nzes_DG_min.shape[0]):
            outfile.write("& "+int_to_str_special(nzes_GCC_min[j])+"&"+int_to_str_special(nzes_GCC_max[j])+" & ")
            outfile.write(" "+float_to_str_special(l2f_GCC[j])+"\n")
        outfile.write("\\\\ \n")

gen_table(1)
#gen_table(2)
gen_table(3)
#gen_table(4)
gen_table(5)


==> num_exp/runs.sh <==
#!/bin/bash
#SBATCH -p medium
#SBATCH -t 48:00:00
#SBATCH -N 1
#SBATCH -n 8
#SBATCH --mem 100GB

source ~/.bashrc

/usr/bin/time -v python3 conv_study.py --method DG --ks 1 --kt 1 --ktls 1 --n_ref 8 -cmd 1 --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --method CG --ks 1 --kt 1 --ktls 1 --n_ref 8 --struct_mesh 2

/usr/bin/time -v python3 conv_study.py --method DG --ks 2 --kt 2 --ktls 2 --n_ref 8 -cmd 1 --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --method CG --ks 2 --kt 2 --ktls 2 --n_ref 8 --struct_mesh 2

/usr/bin/time -v python3 conv_study.py --method DG --ks 3 --kt 3 --ktls 3 --n_ref 8 -cmd 1 --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --method CG --ks 3 --kt 3 --ktls 3 --n_ref 7 --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --method GCC --ks 3 --kt 3 --ktls 3 --n_ref 7 --struct_mesh 2

/usr/bin/time -v python3 conv_study.py --method DG --ks 4 --kt 4 --ktls 4 --n_ref 7 -cmd 1 --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --method CG --ks 4 --kt 4 --ktls 4 --n_ref 7 --struct_mesh 2

/usr/bin/time -v python3 conv_study.py --method DG --ks 5 --kt 5 --ktls 5 --n_ref 6 -cmd 1 --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --method CG --ks 5 --kt 5 --ktls 5 --n_ref 6 --struct_mesh 2

/usr/bin/time -v python3 conv_study.py --method DG --ks 6 --kt 6 --ktls 6 --n_ref 5 -cmd 1 --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --method CG --ks 6 --kt 6 --ktls 6 --n_ref 5 --struct_mesh 2


==> num_exp/runs1d.sh <==
#!/bin/bash
#SBATCH -p medium
#SBATCH -t 4:00:00
#SBATCH -N 1
#SBATCH -n 8
#SBATCH -C cascadelake

source ~/.bashrc

python3 conv_study.py --geometry moving_int --method DG --ks 1 --kt 1 --ktls 1 --n_ref 12 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method DG --ks 2 --kt 2 --ktls 2 --n_ref 11 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method DG --ks 3 --kt 3 --ktls 3 --n_ref 10 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method DG --ks 4 --kt 4 --ktls 4 --n_ref 9 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method DG --ks 5 --kt 5 --ktls 5 --n_ref 8 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method DG --ks 6 --kt 6 --ktls 6 --n_ref 7 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method DG --ks 7 --kt 7 --ktls 7 --n_ref 6 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method DG --ks 8 --kt 8 --ktls 8 --n_ref 5 --struct_mesh 1

python3 conv_study.py --geometry moving_int --method CG --ks 1 --kt 1 --ktls 1 --n_ref 12 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method CG --ks 2 --kt 2 --ktls 2 --n_ref 11 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method CG --ks 3 --kt 3 --ktls 3 --n_ref 10 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method CG --ks 4 --kt 4 --ktls 4 --n_ref 9 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method CG --ks 5 --kt 5 --ktls 5 --n_ref 8 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method CG --ks 6 --kt 6 --ktls 6 --n_ref 7 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method CG --ks 7 --kt 7 --ktls 7 --n_ref 6 --struct_mesh 1
python3 conv_study.py --geometry moving_int --method CG --ks 8 --kt 8 --ktls 8 --n_ref 5 --struct_mesh 1


==> num_exp/runs3d.sh <==
#!/bin/bash
#SBATCH -p fat
#SBATCH -t 48:00:00
#SBATCH -N 1
#SBATCH -c 8
#SBATCH --mem 200GB

source ~/.bashrc

/usr/bin/time -v python3 conv_study.py --geometry moving_sphere --method DG --ks 1 --kt 1 --ktls 1 --n_ref 6 --sol pardiso --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --geometry moving_sphere --method DG --ks 2 --kt 2 --ktls 2 --n_ref 5 --sol pardiso --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --geometry moving_sphere --method DG --ks 3 --kt 3 --ktls 3 --n_ref 4 --sol pardiso --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --geometry moving_sphere --method DG --ks 4 --kt 4 --ktls 4 --n_ref 3 --sol pardiso --struct_mesh 2

/usr/bin/time -v python3 conv_study.py --geometry moving_sphere --method CG --ks 1 --kt 1 --ktls 1 --n_ref 6 --sol pardiso --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --geometry moving_sphere --method CG --ks 2 --kt 2 --ktls 2 --n_ref 5 --sol pardiso --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --geometry moving_sphere --method CG --ks 3 --kt 3 --ktls 3 --n_ref 4 --sol pardiso --struct_mesh 2
/usr/bin/time -v python3 conv_study.py --geometry moving_sphere --method CG --ks 4 --kt 4 --ktls 4 --n_ref 3 --sol pardiso --struct_mesh 2

/usr/bin/time -v python3 conv_study.py --geometry moving_sphere --method GCC --ks 3 --kt 3 --ktls 3 --n_ref 4 --sol pardiso --struct_mesh 2


==> num_exp/runs_stab_param_study.sh <==
#!/bin/bash
#SBATCH -p medium
#SBATCH -t 10:00:00
#SBATCH -N 1
#SBATCH -n 8
#SBATCH -C cascadelake

source ~/.bashrc
 
/usr/bin/time -v python3 conv_study.py --method DG --ks 4 --kt 4 --ktls 4 --n_ref 5 --struct_mesh 2 --gamma 5e4
/usr/bin/time -v python3 conv_study.py --method DG --ks 4 --kt 4 --ktls 4 --n_ref 5 --struct_mesh 2 --gamma 5e0
/usr/bin/time -v python3 conv_study.py --method DG --ks 4 --kt 4 --ktls 4 --n_ref 5 --struct_mesh 2 --gamma 5e-2
/usr/bin/time -v python3 conv_study.py --method DG --ks 4 --kt 4 --ktls 4 --n_ref 5 --struct_mesh 2 --gamma 5e-4
/usr/bin/time -v python3 conv_study.py --method DG --ks 4 --kt 4 --ktls 4 --n_ref 5 --struct_mesh 2 --gamma 5e-10
/usr/bin/time -v python3 conv_study.py --method DG --ks 4 --kt 4 --ktls 4 --n_ref 3 --struct_mesh 2 --gamma 0


==> num_exp/solve_CG.py <==
from ngsolve import *
from xfem import *
from ngsolve.solvers import *
from ngsolve.meshes import *
from math import pi
from xfem.lset_spacetime import *

def SolveCG(i_t=2, i_s=2, k_t = 1, k_t_lset = 1, k_s = 3, geom='kite', gamma=0.05, struct_mesh = 1, eps_f=1.1, n_threads = 6, solver="umfpack", tp_gp = False, exact_nze_est = False):

    #ngsglobals.msg_level = 1
    SetNumThreads(n_threads)

    n_steps = 2**(i_t if struct_mesh == 1 else i_t+2)
    space_refs = i_s

    # Polynomial order in time for level set approximation
    lset_order_time = k_t_lset
    # Integration order in time
    time_order = 2 * max( k_t, k_t_lset) +2
    # Time stepping parameters
    tstart = 0
    tend = 0.5
    delta_t = (tend - tstart) / n_steps
    # Second Ghost-penalty parameter
    gamma_ext = gamma
    # Map from reference time to physical time
    told = Parameter(tstart)
    t = told + delta_t * tref

    if geom == 'moving_circle':
        from netgen.geom2d import SplineGeometry
        # Outer domain:
        geometry = SplineGeometry()
        geometry.AddRectangle([-0.6, -1], [0.6, 1])
        maxh = 0.5
        
        D = 2
        
        (xmin, xmax) = (-0.6, 0.6)
        (ymin, ymax) = (-1.1, 1.1)

        # Level set geometry
        # Radius of disk (the geometry)
        R = 0.5
        # Position shift of the geometry in time
        rho = (1 / (pi)) * sin(2 * pi * t)
        # Convection velocity:
        w = CoefficientFunction((0, rho.Diff(t)))
        max_velocity = 2
        # Level set
        r = sqrt(x**2 + (y - rho)**2)
        levelset = r - R

        # Diffusion coefficient
        alpha = 1
        # Solution
        u_exact = cos(pi * r / R) * sin(pi * t)
        # R.h.s.
        #coeff_f = (u_exact.Diff(t)
                #- alpha * (u_exact.Diff(x).Diff(x) + u_exact.Diff(y).Diff(y))
                #+ w[0] * u_exact.Diff(x) + w[1] * u_exact.Diff(y)).Compile()
        Q = pi/R
        coeff_f = ( IfPos(r-1e-9,Q/r*sin(Q*r),Q**2) + (Q**2) * cos(Q*r)) * sin(pi*t) + pi * cos(Q*r) * cos(pi*t)
    
    elif geom == 'moving_int':
        D = 1
        
        (xmin, xmax) = (-1, 1)
        #(xmin, xmax) = (-2, 2)

        # Level set geometry
        # Radius of disk (the geometry)
        R = 0.5
        ## Position shift of the geometry in time
        #v = 2.
        #rho = v*t - 1./16#*1e-6 #(1 / (pi)) * sin(2 * pi * t)
        #R = 0.495 #0.5 - 0.043592452943
        # Position shift of the geometry in time
        rho = (1 / (pi)) * sin(2 * pi * t)
        # Convection velocity:
        w = CoefficientFunction((rho.Diff(t)))
        max_velocity = 2. #1.5*v
        
        # Level set
        r = sqrt((x-rho)**2)
        levelset = r - R

        # Diffusion coefficient
        alpha = 1
        # Solution
        u_exact = cos(pi * r / (R) ) * sin(pi * t)
        # R.h.s.
        #dudt = cos(pi*r/R)*pi*cos(pi*t) + sin(pi*r/R)*pi/R*sin(pi*t)*2*IfPos(x - 2*t, 1, -1)
        #coeff_f = u_exact.Diff(t) - alpha *(u_exact.Diff(x).Diff(x)) + w[0] * u_exact.Diff(x)#.Compile()
        Q = pi/R
        coeff_f = ((Q**2) * cos(Q*r)) * sin(pi*t) + pi * cos(Q*r) * cos(pi*t)
    
    elif geom == 'kite':
        from netgen.geom2d import SplineGeometry
        geometry = SplineGeometry()
        geometry.AddRectangle([-1.05,-1.05],[1.55,1.05])
        maxh = 0.9
        
        D = 2
        
        (xmin, xmax) = (-1.05, 1.55)
        (ymin, ymax) = (-1.05, 1.55)
        
        r0 = 1
    
        rho = (1 - y**2)*t                                   
    
        alpha = 1
        #convection velocity:
        w = CoefficientFunction((rho.Diff(t),0))
        max_velocity = 1
        
        # level set
        r = sqrt((x- rho)**2+y**2)
        levelset= r - r0

        Q = pi/r0   
        u_exact = cos(Q*r) * sin(pi*t)
        
        coeff_f = (u_exact.Diff(t)
                - alpha * (u_exact.Diff(x).Diff(x) + u_exact.Diff(y).Diff(y))
                + w[0] * u_exact.Diff(x) + w[1] * u_exact.Diff(y)).Compile()
    
    elif geom == 'moving_sphere':
        from ngsolve.meshes import OrthoBrick, Pnt, CSGeometry
        geometry = CSGeometry()
        geometry.Add (OrthoBrick(Pnt(-0.6,-1,-0.6), Pnt(0.6,1,0.6)))
        maxh = 0.5
        
        D = 3
        
        (xmin, xmax) = (-0.6, 0.6)
        (ymin, ymax) = (-0.85, 0.85)
        (zmin, zmax) = (-0.6, 0.6)
        
        # Level set geometry
        # Radius of sphere (the geometry)
        R = 0.5
        # Position shift of the geometry in time
        rho = (1 / (pi)) * sin(2 * pi * t)
        # Convection velocity:
        w = CoefficientFunction((0, rho.Diff(t), 0))
        max_velocity = 2
        # Level set
        r = sqrt(x**2 + (y - rho)**2 + z**2)
        levelset = r - R

        # Diffusion coefficient
        alpha = 1
        # Solution
        u_exact = cos(pi * r / R) * sin(pi * t)
        # R.h.s.
        coeff_f = (u_exact.Diff(t)
                - alpha * (u_exact.Diff(x).Diff(x) + u_exact.Diff(y).Diff(y) + u_exact.Diff(z).Diff(z))
                + w[0] * u_exact.Diff(x) + w[1] * u_exact.Diff(y) + w[2] * u_exact.Diff(z)).Compile()
        
    
    # ----------------------------------- MAIN ------------------------------------
    if struct_mesh == 1:
        if D == 1:
            mesh = Make1DMesh(n=2**(space_refs+1), mapping= lambda x : (xmax - xmin) *x + xmin)
        elif D == 2:
            mesh = MakeStructured2DMesh(quads=False,nx=2**(space_refs+1),ny=2**(space_refs+1), mapping= lambda x,y : ( (xmax - xmin) *x + xmin, (ymax - ymin) *y + ymin))
        elif D == 3:
            mesh = MakeStructured3DMesh(hexes=False,nx=2**(space_refs+1),ny=2**(space_refs+1), nz=2**(space_refs+1), mapping= lambda x,y,z : ( (xmax - xmin) *x + xmin, (ymax - ymin) *y + ymin, (zmax - zmin) *z + zmin))
        else:
            Exception("Dims 2 and 3 allowed only")
    elif struct_mesh == 0:
        ngmesh = geometry.GenerateMesh(maxh=maxh*0.5**space_refs, quad_dominated=False)
        #ngmesh = geometry.GenerateMesh(maxh=maxh, quad_dominated=False)
        #for j in range(space_refs):
            #ngmesh.Refine()
        mesh = Mesh(ngmesh)
    elif struct_mesh == 2:
        mesh = Mesh("mesh_"+geom+"i_s"+str(space_refs)+".vol.gz")
    
    # Spatial FESpace for solution
    fes = H1(mesh, order=k_s, dgjumps=True)
    # Time finite elements (nodal!)
    tfe_i = ScalarTimeFE(k_t, skip_first_node=True)  # interior shapes
    tfe_e = ScalarTimeFE(k_t, only_first_node=True)  # exterior shapes (init. val.)
    tfe_t = ScalarTimeFE(k_t - 1)                    # test shapes
    # Space-time finite element space
    st_fes_i, st_fes_e, st_fes_t = [tfe * fes for tfe in [tfe_i, tfe_e, tfe_t]]

    # Space time version of Levelset Mesh Adaptation object. Also offers integrator
    # helper functions that involve the correct mesh deformation
    lsetadap = LevelSetMeshAdaptation_Spacetime(mesh, order_space=k_s,
                                                order_time=lset_order_time,
                                                threshold=0.5,
                                                discontinuous_qn=True)

    # lset epsilon perturbation for extended facet patch bfi domain
    eps = eps_f * max_velocity * delta_t
    print("eps : ", eps, "maxh: ", 0.5**space_refs, "delta_t", delta_t)

    gfu_i = GridFunction(st_fes_i)
    gfu_e = GridFunction(st_fes_e)

    u_last = CreateTimeRestrictedGF(gfu_e, 0)

    u_i = st_fes_i.TrialFunction()
    u_e = st_fes_e.TrialFunction()
    v_t = st_fes_t.TestFunction()

    if mesh.dim > 1:
        scene = DrawDC(lsetadap.levelsetp1[TOP], u_last, 0, mesh, "u_last",
                       deformation=lsetadap.deformation[TOP])
        scene2 = DrawDC(fix_tref(levelset,1), u_last - fix_tref(u_exact,1), 0, mesh, "error",
                        deformation=lsetadap.deformation[TOP])

    lset_p1_slice = GridFunction(lsetadap.levelsetp1[BOTTOM].space)

    h = specialcf.mesh_size

    ba_strip = BitArray(mesh.ne)
    ba_plus_hasneg = BitArray(mesh.ne)
    ba_minus_haspos = BitArray(mesh.ne)
    ba_facets_vol = BitArray(mesh.nfacet)
    ba_facets_end = BitArray(mesh.nfacet)
    ba_facets_vol_or_end = BitArray(mesh.nfacet)
    ci = CutInfo(mesh, time_order=time_order)
    ci_slice = CutInfo(mesh)

    dQ = delta_t * dCut(lsetadap.levelsetp1[INTERVAL], NEG, time_order=time_order,
                        deformation=lsetadap.deformation[INTERVAL],
                        definedonelements=ci.GetElementsOfType(HASNEG))
    dOmnew = dCut(lsetadap.levelsetp1[TOP], NEG,
                deformation=lsetadap.deformation[TOP],
                definedonelements=ci.GetElementsOfType(HASNEG), tref=1)
    dw_vol = delta_t * dFacetPatch(definedonelements=ba_facets_vol, time_order=time_order,
                            deformation=lsetadap.deformation[INTERVAL])
    dw_end = delta_t * dFacetPatch(definedonelements=ba_facets_end,
                            deformation=lsetadap.deformation[TOP], tref=1)

    def dt(u):
        return 1.0 / delta_t * dtref(u)


    a_i = RestrictedBilinearForm(trialspace=st_fes_i, testspace=st_fes_t,
                                element_restriction=ci.GetElementsOfType(HASNEG),
                                facet_restriction=( ba_facets_vol if tp_gp else ba_facets_vol_or_end),
                                check_unused=False)

    a_i += v_t * (dt(u_i) - dt(lsetadap.deform) * grad(u_i)) * dQ
    a_i += (alpha * InnerProduct(grad(u_i), grad(v_t))) * dQ
    a_i += (v_t * InnerProduct(w, grad(u_i))) * dQ
    a_i += h**(-2) * (1 + delta_t / h) * gamma * \
        (u_i - u_i.Other()) * (v_t - v_t.Other()) * dw_vol
    if not tp_gp:
        a_i +=  h**(-2) * (1 + delta_t / h) * gamma_ext * \
            (u_i - u_i.Other()) * (v_t - v_t.Other())  * dw_end

    f = LinearForm(st_fes_t)
    f += coeff_f * v_t * dQ
    f += -v_t * (dt(gfu_e) - dt(lsetadap.deform) * grad(gfu_e)) * dQ
    f += -(alpha * InnerProduct(grad(gfu_e), grad(v_t))) * dQ
    f += -(v_t * InnerProduct(w, grad(gfu_e))) * dQ

    ba_plus_hasneg_old, els_test = BitArray(mesh.ne), BitArray(mesh.ne)
    ba_plus_hasneg_old.Set()
    
    # Set initial values
    u_last.Set(fix_tref(u_exact, 0))
    # Project u_last at the beginning of each time step
    lsetadap.ProjectOnUpdate(u_last, ba_plus_hasneg_old)
    
    l2l2_helper_sum = 0
    firstrun = True
    
    while tend - told.Get() > delta_t / 2:
        lsetadap.CalcDeformation(levelset)
        
        gfu_e.vec[:].data = u_last.vec
        
        navie_timeint_tmp = ngsxfemglobals.do_naive_timeint
        ngsxfemglobals.do_naive_timeint = False
        # Update markers in (space-time) mesh
        ci.Update(lsetadap.levelsetp1[INTERVAL], time_order=0)
        ngsxfemglobals.do_naive_timeint = navie_timeint_tmp

        # Re-evaluate the "active dofs" in the space time slab
        InterpolateToP1(lsetadap.levelsetp1[TOP] - eps, lset_p1_slice)
        ci_slice.Update(lset_p1_slice)
        ba_plus_hasneg[:] = ci_slice.GetElementsOfType(HASNEG)

        InterpolateToP1(lsetadap.levelsetp1[TOP] + eps, lset_p1_slice)
        ci_slice.Update(lset_p1_slice)
        ba_minus_haspos[:] = ci_slice.GetElementsOfType(HASPOS)

        ba_strip[:] = ba_minus_haspos & ba_plus_hasneg
        if tp_gp:
            ba_facets_vol[:] = GetFacetsWithNeighborTypes(mesh, a=ba_strip, b=ba_plus_hasneg)
            active_dofs = GetDofsOfElements(st_fes_i, ba_plus_hasneg)
        else:
            ba_facets_end[:] = GetFacetsWithNeighborTypes(mesh, a=ba_strip,
                                                    b=ba_plus_hasneg)
            ba_facets_vol[:] = GetFacetsWithNeighborTypes(mesh,
                                                a=ci.GetElementsOfType(HASNEG),
                                                b=ci.GetElementsOfType(IF))
            ba_facets_vol_or_end[:] = ba_facets_vol | ba_facets_end
            
            active_dofs = GetDofsOfElements(st_fes_i, ci.GetElementsOfType(HASNEG))
            active_dofs[-fes.ndof:] = GetDofsOfElements(fes, GetElementsWithNeighborFacets(mesh, ba_facets_end)) | GetDofsOfElements(fes, ci.GetElementsOfType(HASNEG))
        
        # Check element history for method of lines time-derivative approx.
        els_test[:] = ci.GetElementsOfType(HASNEG) & ~ba_plus_hasneg_old
        assert sum(els_test) == 0, 'Some active elements do not have a history.\
            You might want to increase eps'

        ba_plus_hasneg_old[:] = ba_plus_hasneg
        
        with TaskManager():
            a_i.Assemble(reallocate=True)
            f.Assemble()

        # Solve linear system
        inv = a_i.mat.Inverse(active_dofs, solver)
        gfu_i.vec.data = GMRes(a_i.mat, f.vec, inv, tol=1e-12, printrates=False,maxsteps=50)
        #gfu_i.vec.data = a_i.mat.Inverse(active_dofs) * f.vec

        # Evaluate upper trace of solution for
        #  * for error evaluation
        #  * upwind-coupling to next time slab
        RestrictGFInTime(spacetime_gf=gfu_i, reference_time=1.0, space_gf=u_last)
        
        # Compute error at final time
        l2error = sqrt(Integrate(IfPos(levelset,0, (u_exact - u_last)**2) * dCut(lsetadap.levelsetp1[TOP], NEG, deformation=lsetadap.deformation[TOP], definedonelements=ci.GetElementsOfType(HASNEG), tref=1, order=2*k_s), mesh))
        
        l2l2_helper_sum += Integrate((u_exact - gfu_i - gfu_e)**2 * delta_t * dCut(lsetadap.levelsetp1[INTERVAL], NEG, time_order=time_order, deformation=lsetadap.deformation[INTERVAL], definedonelements=ci.GetElementsOfType(HASNEG), order=2*k_s), mesh)
        
        if exact_nze_est:
            cnt=0
            for ii in range(len(a_i.mat.AsVector())):
                if (a_i.mat.AsVector()[ii] != 0.0):
                    cnt += 1
        else:
            cnt = a_i.mat.nze
        
        if firstrun:
            minnze = cnt
            maxnze = cnt
            firstrun = False
        else:
            if cnt > maxnze:
                maxnze = cnt
            if cnt < minnze:
                minnze = cnt
                
        Redraw()
        
        # Update time variable (ParameterCF)
        told.Set(told.Get() + delta_t)
        #break
        print("\rt = {0:12.9f}, L2 error = {1:12.9e}".format(told.Get(), l2error))
        
    print("Final l2l2 error", sqrt(l2l2_helper_sum))
    return (l2error, sqrt(l2l2_helper_sum), minnze, maxnze)


==> num_exp/solve_DG.py <==
from ngsolve import *
from xfem import *
from math import pi
from ngsolve.solvers import *
from ngsolve.meshes import *
from xfem.lset_spacetime import *

def SolveDG(i_t=2, i_s=2, k_t = 1, k_t_lset = 1, k_s = 3, geom='kite', gamma=0.05, struct_mesh = 1, n_threads = 6, solver="umfpack", exact_nze_est = False, calc_max_dist = False):
    
    #ngsglobals.msg_level = 2
    SetNumThreads(n_threads)
    
    n_steps = 2**(i_t if struct_mesh == 1 else i_t+2)
    space_refs = i_s
    
    # Polynomial order in time for level set approximation
    lset_order_time = k_t_lset
    # Integration order in time
    time_order = 2 * max( k_t, k_t_lset) +2
    # Time stepping parameters
    tstart = 0
    tend = 0.5
    delta_t = (tend - tstart) / n_steps
    # Map from reference time to physical time
    told = Parameter(tstart)
    t = told + delta_t * tref

    if geom == 'moving_circle':
        from netgen.geom2d import SplineGeometry
        # Outer domain:
        geometry = SplineGeometry()
        geometry.AddRectangle([-0.6, -1], [0.6, 1])
        maxh = 0.5
        
        D = 2
        
        (xmin, xmax) = (-0.6, 0.6)
        (ymin, ymax) = (-1, 1)

        # Level set geometry
        # Radius of disk (the geometry)
        R = 0.5
        # Position shift of the geometry in time
        rho = (1 / (pi)) * sin(2 * pi * t)
        # Convection velocity:
        w = CoefficientFunction((0, rho.Diff(t)))
        max_velocity = 2.
        
        # Level set
        r = sqrt(x**2 + (y - rho)**2)
        levelset = r - R

        # Diffusion coefficient
        alpha = 1
        # Solution
        u_exact = cos(pi * r / R) * sin(pi * t)
        # R.h.s.
        coeff_f = (u_exact.Diff(t)
                - alpha * (u_exact.Diff(x).Diff(x) + u_exact.Diff(y).Diff(y))
                + w[0] * u_exact.Diff(x) + w[1] * u_exact.Diff(y)).Compile()
    
    elif geom == 'moving_int':
        D = 1
        
        (xmin, xmax) = (-1, 1)

        # Level set geometry
        # Radius of disk (the geometry)
        R = 0.5
        # Position shift of the geometry in time
        rho = (1 / (pi)) * sin(2 * pi * t)
        # Convection velocity:
        w = CoefficientFunction((rho.Diff(t)))
        max_velocity = 2.
        
        # Level set
        r = sqrt((x-rho)**2)
        levelset = r - R

        # Diffusion coefficient
        alpha = 1
        # Solution
        u_exact = cos(pi * r / R) * sin(pi * t)
        # R.h.s.
        coeff_f = (u_exact.Diff(t) - alpha * (u_exact.Diff(x).Diff(x)) + w[0] * u_exact.Diff(x)).Compile()
        
    elif geom == 'moving_int_sp':
        D = 1
        
        (xmin, xmax) = (-1, 1)

        # Level set geometry
        # Radius of disk (the geometry)
        R = 0.505
        # Position shift of the geometry in time
        rho = 0.5*t #(1 / (pi)) * sin(2 * pi * t)
        # Convection velocity:
        w = CoefficientFunction((rho.Diff(t)))
        
        # Level set
        r = sqrt((x-rho)**2)
        levelset = r - R

        # Diffusion coefficient
        alpha = 1
        # Solution
        u_exact = (x-rho+R)**2*(x-rho-R)**2 
        #u_exact = cos(pi * r / R) * sin(pi * t)
        # R.h.s.
        coeff_f = (u_exact.Diff(t) - alpha * (u_exact.Diff(x).Diff(x)) + w[0] * u_exact.Diff(x)).Compile()
    
    elif geom == 'collid_circles':
        from netgen.geom2d import SplineGeometry
        # Outer domain:
        geometry = SplineGeometry()
        geometry.AddRectangle([-0.6, -1.35], [0.6, 1.35])
        maxh = 0.5
        
        tend = 1.5
        
        D = 2
        
        (xmin, xmax) = (-0.6, 0.6)
        (ymin, ymax) = (-1.35, 1.35)

        alpha = 0.1

        # Level set geometry
        # Radius of disk (the geometry)
        R = 0.5
        
        # Level set
        r1 = sqrt(x**2 + (y - t + 0.75)**2)
        r2 = sqrt(x**2 + (y + t - 0.75)**2)
        levelset = IfPos(r1-r2, r2, r1) - R
        
        # Convection velocity:
        w_start = IfPos(y, CoefficientFunction((0,1)), CoefficientFunction((0,-1)))
        w_end = IfPos(y, CoefficientFunction((0,-1)), CoefficientFunction((0,1)))
        w = IfPos( t - tend/2, w_end, w_start)
        
        u_exact = IfPos(y, 1, -1)
        coeff_f = 0.
    
    elif geom == 'kite':
        from netgen.geom2d import SplineGeometry
        geometry = SplineGeometry()
        geometry.AddRectangle([-1.05,-1.05],[1.55,1.05])
        maxh = 0.9
        
        D = 2
        
        (xmin, xmax) = (-1.05, 1.55)
        (ymin, ymax) = (-1.05, 1.55)
        
        r0 = 1
    
        rho = (1 - y**2)*t                                   
    
        alpha = 1
        #convection velocity:
        w = CoefficientFunction((rho.Diff(t),0))
        max_velocity = 1
    
        # level set
        r = sqrt((x- rho)**2+y**2)
        levelset= r - r0

        Q = pi/r0   
        u_exact = cos(Q*r) * sin(pi*t)
        
        coeff_f = (u_exact.Diff(t)
                - alpha * (u_exact.Diff(x).Diff(x) + u_exact.Diff(y).Diff(y))
                + w[0] * u_exact.Diff(x) + w[1] * u_exact.Diff(y)).Compile()
    
    elif geom == 'moving_sphere':
        from ngsolve.meshes import OrthoBrick, Pnt, CSGeometry
        geometry = CSGeometry()
        geometry.Add (OrthoBrick(Pnt(-0.6,-1,-0.6), Pnt(0.6,1,0.6)))
        maxh = 0.5
        
        D = 3
        
        (xmin, xmax) = (-0.6, 0.6)
        (ymin, ymax) = (-0.85, 0.85)
        (zmin, zmax) = (-0.6, 0.6)
        
        # Level set geometry
        # Radius of sphere (the geometry)
        R = 0.5
        # Position shift of the geometry in time
        rho = (1 / (pi)) * sin(2 * pi * t)
        # Convection velocity:
        w = CoefficientFunction((0, rho.Diff(t), 0))
        max_velocity = 2
        
        # Level set
        r = sqrt(x**2 + (y - rho)**2 + z**2)
        levelset = r - R

        # Diffusion coefficient
        alpha = 1
        # Solution
        u_exact = cos(pi * r / R) * sin(pi * t)
        # R.h.s.
        coeff_f = (u_exact.Diff(t)
                - alpha * (u_exact.Diff(x).Diff(x) + u_exact.Diff(y).Diff(y) + u_exact.Diff(z).Diff(z))
                + w[0] * u_exact.Diff(x) + w[1] * u_exact.Diff(y) + w[2] * u_exact.Diff(z)).Compile()
        
    
    # ----------------------------------- MAIN ------------------------------------
    if struct_mesh == 1:
        if D == 1:
            mesh = Make1DMesh(n=2**(space_refs+1), mapping= lambda x : (xmax - xmin) *x + xmin)
        elif D == 2:
            mesh = MakeStructured2DMesh(quads=False,nx=2**(space_refs+1),ny=2**(space_refs+1), mapping= lambda x,y : ( (xmax - xmin) *x + xmin, (ymax - ymin) *y + ymin))
        elif D == 3:
            mesh = MakeStructured3DMesh(hexes=False,nx=2**(space_refs+1),ny=2**(space_refs+1), nz=2**(space_refs+1), mapping= lambda x,y,z : ( (xmax - xmin) *x + xmin, (ymax - ymin) *y + ymin, (zmax - zmin) *z + zmin))
        else:
            Exception("Dims 2 and 3 allowed only")
    elif struct_mesh == 0:
        ngmesh = geometry.GenerateMesh(maxh=maxh*0.5**space_refs, quad_dominated=False)
        #ngmesh = geometry.GenerateMesh(maxh=maxh, quad_dominated=False)
        #for j in range(space_refs):
            #ngmesh.Refine()
        mesh = Mesh(ngmesh)
    elif struct_mesh == 2:
        mesh = Mesh("mesh_"+geom+"i_s"+str(space_refs)+".vol.gz")

    # Spatial FESpace for solution
    fes1 = H1(mesh, order=k_s, dgjumps=True)
    # Time finite element (nodal!)
    tfe = ScalarTimeFE(k_t)
    # (Tensor product) space-time finite element space
    st_fes = tfe * fes1

    # Space time version of Levelset Mesh Adapation object. Also offers integrator
    # helper functions that involve the correct mesh deformation
    lsetadap = LevelSetMeshAdaptation_Spacetime(mesh, order_space=k_s,
                                                order_time=lset_order_time,
                                                threshold=0.5,
                                                discontinuous_qn=True)

    gfu = GridFunction(st_fes)
    u_last = CreateTimeRestrictedGF(gfu, 1)
    fes_l2 = L2(mesh, order=k_s, dgjumps=True)
    u_last_l2 = GridFunction(fes_l2)

    if mesh.dim > 1:
        scene = DrawDC(lsetadap.levelsetp1[TOP], u_last, 0, mesh, "u_last",
                deformation=lsetadap.deformation[TOP])

    u, v = st_fes.TnT()
    h = specialcf.mesh_size
    
    ba_facets = BitArray(mesh.nfacet)
    ci = CutInfo(mesh, time_order=0)

    dQ = delta_t * dCut(lsetadap.levelsetp1[INTERVAL], NEG, time_order=time_order,
                        deformation=lsetadap.deformation[INTERVAL],
                        definedonelements=ci.GetElementsOfType(HASNEG))
    dOmold = dCut(lsetadap.levelsetp1[BOTTOM], NEG,
                deformation=lsetadap.deformation[BOTTOM],
                definedonelements=ci.GetElementsOfType(HASNEG), tref=0)
    dOmnew = dCut(lsetadap.levelsetp1[TOP], NEG,
                deformation=lsetadap.deformation[TOP],
                definedonelements=ci.GetElementsOfType(HASNEG), tref=1)
    dw = delta_t * dFacetPatch(definedonelements=ba_facets, time_order=time_order,
                            deformation=lsetadap.deformation[INTERVAL])


    def dt(u):
        return 1.0 / delta_t * dtref(u)


    a = RestrictedBilinearForm(st_fes, "a", check_unused=False,
                            element_restriction=ci.GetElementsOfType(HASNEG),
                            facet_restriction=ba_facets)
    a += v * (dt(u) - dt(lsetadap.deform) * grad(u)) * dQ
    a += (alpha * InnerProduct(grad(u), grad(v))) * dQ
    a += (v * InnerProduct(w, grad(u))) * dQ
    a += u * v * dOmold
    a += h**(-2) * (1 + delta_t / h) * gamma * \
        (u - u.Other()) * (v - v.Other()) * dw

    f = LinearForm(st_fes)
    f += coeff_f * v * dQ
    f += u_last_l2 * v * dOmold

    # Set initial values
    u_last_l2.Set(fix_tref(u_exact, 0))
    # Project u_last at the beginning of each time step
    lsetadap.ProjectOnUpdate(u_last_l2)
    
    maxdists = []
    l2l2_helper_sum = 0
    firstrun = True

    while tend - told.Get() > delta_t / 2:
        lsetadap.CalcDeformation(levelset)
        
        if calc_max_dist:
            mesh.SetDeformation(lsetadap.deformation[INTERVAL])
            maxdists.append(lsetadap.CalcMaxDistance(levelset))
            mesh.UnsetDeformation()
        
        navie_timeint_tmp = ngsxfemglobals.do_naive_timeint
        ngsxfemglobals.do_naive_timeint = False
        # Update markers in (space-time) mesh
        ci.Update(lsetadap.levelsetp1[INTERVAL], time_order=0)
        ngsxfemglobals.do_naive_timeint = navie_timeint_tmp
        
        # re-compute the facets for stabilization:
        ba_facets[:] = GetFacetsWithNeighborTypes(mesh,
                                            a=ci.GetElementsOfType(HASNEG),
                                            b=ci.GetElementsOfType(IF))
        active_dofs = GetDofsOfElements(st_fes, ci.GetElementsOfType(HASNEG))
        
        with TaskManager():
            a.Assemble(reallocate=True)
            f.Assemble()
        
        # Solve linear system
        inv = a.mat.Inverse(active_dofs, inverse=solver)
        #gfu.vec.data = inv * f.vec.data
        #inv = a_i.mat.Inverse(active_dofs, solver)
        gfu.vec.data = GMRes(a.mat, f.vec, inv, tol=1e-12, printrates=False,maxsteps=5000)

        # Evaluate upper trace of solution for
        #  * for error evaluation
        #  * upwind-coupling to next time slab
        RestrictGFInTime(spacetime_gf=gfu, reference_time=1.0, space_gf=u_last)
        u_last_l2.Set(u_last)

        # Compute error at final time. Unlike with the so-far defined region, we would like to pick a space integration order, 2 k_s, manually here.
        l2error = sqrt(Integrate((u_exact - u_last)**2 * dCut(lsetadap.levelsetp1[TOP], NEG, deformation=lsetadap.deformation[TOP], definedonelements=ci.GetElementsOfType(HASNEG), tref=1, order=2*k_s), mesh))
        l2l2_helper_sum += Integrate((u_exact - gfu)**2 * delta_t * dCut(lsetadap.levelsetp1[INTERVAL], NEG, time_order=time_order, deformation=lsetadap.deformation[INTERVAL], definedonelements=ci.GetElementsOfType(HASNEG), order=2*k_s), mesh)
        
        if exact_nze_est:
            cnt = 0
            for ii in range(len(a.mat.AsVector())):
                if (a.mat.AsVector()[ii] != 0.0):
                    cnt += 1
        else:
            cnt = a.mat.nze
        
        if firstrun:
            minnze = cnt
            maxnze = cnt
            firstrun = False
        else:
            if cnt > maxnze:
                maxnze = cnt
            if cnt < minnze:
                minnze = cnt

        # Update time variable (ParameterCL)
        told.Set(told.Get() + delta_t)
        print("\rt = {0:12.9f}, L2 error = {1:12.9e}".format(told.Get(), l2error))
    
    if calc_max_dist:
        return (l2error, sqrt(l2l2_helper_sum), minnze, maxnze, max(maxdists))
    else:
        return (l2error, sqrt(l2l2_helper_sum), minnze, maxnze)


==> num_exp/solve_GCC.py <==
from ngsolve import *
from xfem import *
from ngsolve.solvers import *
from ngsolve.meshes import *
from math import pi
from xfem.lset_spacetime import *

def SolveGCC(i_t=2, i_s=2, k_t = 3, k_t_lset = 1, k_s = 3, geom='kite', gamma=0.05, struct_mesh = 1, eps_f = 1.1, n_threads = 6, solver="umfpack", exact_nze_est = False):
    
    #ngsglobals.msg_level = 2
    SetNumThreads(n_threads)

    n_steps = 2**(i_t if struct_mesh == 1 else i_t+2)
    space_refs = i_s

    # Polynomial order in time for level set approximation
    lset_order_time = k_t_lset
    # Integration order in time
    time_order = 2 * max( k_t, k_t_lset) +2
    # Time stepping parameters
    tstart = 0
    tend = 0.5
    delta_t = (tend - tstart) / n_steps
    # Map from reference time to physical time
    told = Parameter(tstart)
    t = told + delta_t * tref

    if geom == 'moving_circle':
        from netgen.geom2d import SplineGeometry
        # Outer domain:
        geometry = SplineGeometry()
        geometry.AddRectangle([-0.6, -1], [0.6, 1])
        maxh = 0.5
        
        D = 2
        
        (xmin, xmax) = (-0.6, 0.6)
        (ymin, ymax) = (-1, 1)

        # Level set geometry
        # Radius of disk (the geometry)
        R = 0.5
        # Position shift of the geometry in time
        rho = (1 / (pi)) * sin(2 * pi * t)
        # Convection velocity:
        w = CoefficientFunction((0, rho.Diff(t)))
        max_velocity = 2
        # Level set
        r = sqrt(x**2 + (y - rho)**2)
        levelset = r - R

        # Diffusion coefficient
        alpha = 1
        # Solution
        u_exact = cos(pi * r / R) * sin(pi * t)
        # R.h.s.
        coeff_f = (u_exact.Diff(t)
                - alpha * (u_exact.Diff(x).Diff(x) + u_exact.Diff(y).Diff(y))
                + w[0] * u_exact.Diff(x) + w[1] * u_exact.Diff(y)).Compile()
    
    elif geom == 'moving_int':
        D = 1
        
        (xmin, xmax) = (-1, 1)

        # Level set geometry
        # Radius of disk (the geometry)
        R = 0.5
        # Position shift of the geometry in time
        rho = (1 / (pi)) * sin(2 * pi * t)
        # Convection velocity:
        w = CoefficientFunction((rho.Diff(t)))
        max_velocity = 2
        
        # Level set
        r = sqrt((x-rho)**2)
        levelset = r - R

        # Diffusion coefficient
        alpha = 1
        # Solution
        u_exact = cos(pi * r / R) * sin(pi * t)
        # R.h.s.
        coeff_f = (u_exact.Diff(t) - alpha * (u_exact.Diff(x).Diff(x)) + w[0] * u_exact.Diff(x)).Compile()
    
    elif geom == 'kite':
        from netgen.geom2d import SplineGeometry
        geometry = SplineGeometry()
        geometry.AddRectangle([-1.05,-1.05],[1.55,1.05])
        maxh = 0.9
        
        D = 2
        
        (xmin, xmax) = (-1.05, 1.55)
        (ymin, ymax) = (-1.05, 1.55)
        
        r0 = 1
    
        rho = (1 - y**2)*t                                   
    
        alpha = 1
        #convection velocity:
        w = CoefficientFunction((rho.Diff(t),0))
        max_velocity = 1
        
        # level set
        r = sqrt((x- rho)**2+y**2)
        levelset= r - r0

        Q = pi/r0   
        u_exact = cos(Q*r) * sin(pi*t)
        
        coeff_f = (u_exact.Diff(t)
                - alpha * (u_exact.Diff(x).Diff(x) + u_exact.Diff(y).Diff(y))
                + w[0] * u_exact.Diff(x) + w[1] * u_exact.Diff(y)).Compile()
    
    elif geom == 'moving_sphere':
        from ngsolve.meshes import OrthoBrick, Pnt, CSGeometry
        geometry = CSGeometry()
        geometry.Add (OrthoBrick(Pnt(-0.6,-1,-0.6), Pnt(0.6,1,0.6)))
        maxh = 0.5
        
        D = 3
        
        (xmin, xmax) = (-0.6, 0.6)
        (ymin, ymax) = (-0.85, 0.85)
        (zmin, zmax) = (-0.6, 0.6)
        
        # Level set geometry
        # Radius of sphere (the geometry)
        R = 0.5
        # Position shift of the geometry in time
        rho = (1 / (pi)) * sin(2 * pi * t)
        # Convection velocity:
        w = CoefficientFunction((0, rho.Diff(t), 0))
        max_velocity = 2
        # Level set
        r = sqrt(x**2 + (y - rho)**2 + z**2)
        levelset = r - R

        # Diffusion coefficient
        alpha = 1
        # Solution
        u_exact = cos(pi * r / R) * sin(pi * t)
        # R.h.s.
        coeff_f = (u_exact.Diff(t)
                - alpha * (u_exact.Diff(x).Diff(x) + u_exact.Diff(y).Diff(y) + u_exact.Diff(z).Diff(z))
                + w[0] * u_exact.Diff(x) + w[1] * u_exact.Diff(y) + w[2] * u_exact.Diff(z)).Compile()
        
    
    # ----------------------------------- MAIN ------------------------------------
    if struct_mesh == 1:
        if D == 1:
            mesh = Make1DMesh(n=2**(space_refs+1), mapping= lambda x : (xmax - xmin) *x + xmin)
        elif D == 2:
            mesh = MakeStructured2DMesh(quads=False,nx=2**(space_refs+1),ny=2**(space_refs+1), mapping= lambda x,y : ( (xmax - xmin) *x + xmin, (ymax - ymin) *y + ymin))
        elif D == 3:
            mesh = MakeStructured3DMesh(hexes=False,nx=2**(space_refs+1),ny=2**(space_refs+1), nz=2**(space_refs+1), mapping= lambda x,y,z : ( (xmax - xmin) *x + xmin, (ymax - ymin) *y + ymin, (zmax - zmin) *z + zmin))
        else:
            Exception("Dims 2 and 3 allowed only")
    elif struct_mesh == 0:
        ngmesh = geometry.GenerateMesh(maxh=maxh*0.5**space_refs, quad_dominated=False)
        #ngmesh = geometry.GenerateMesh(maxh=maxh, quad_dominated=False)
        #for j in range(space_refs):
            #ngmesh.Refine()
        mesh = Mesh(ngmesh)
    elif struct_mesh == 2:
        mesh = Mesh("mesh_"+geom+"i_s"+str(space_refs)+".vol.gz")
    
    # spatial FESpace for solution
    fes = H1(mesh, order=k_s, dgjumps=True)
    # time finite elements (nodal!)
    tfe_i = GCC3FE(skip_first_nodes=True)  # interior shapes
    tfe_e = GCC3FE(only_first_nodes=True)  # exterior shapes (init. val.)
    tfe_t = ScalarTimeFE(0)                    # test shapes
    # space-time finite element space

    st_fes_i = tfe_i * fes
    st_fes_e = tfe_e * fes
    st_fes_t = tfe_t * fes

    fes_t = st_fes_t * fes

    u_i = st_fes_i.TrialFunction()
    v_t, w_t  = fes_t.TestFunction()

    # Space time version of Levelset Mesh Adaptation object. Also offers integrator
    # helper functions that involve the correct mesh deformation
    lsetadap = LevelSetMeshAdaptation_Spacetime(mesh, order_space=k_s,
                                                order_time=lset_order_time,
                                                threshold=0.5,
                                                discontinuous_qn=True)

    dfm_last_top = CreateTimeRestrictedGF(lsetadap.deform,1.0)
    
    # lset epsilon perturbation for extended facet patch bfi domain
    eps = eps_f * max_velocity * delta_t

    gfu_i = GridFunction(st_fes_i)
    gfu_e = GridFunction(st_fes_e)

    u_last = CreateTimeRestrictedGF(gfu_e)
    u_helper = GridFunction(fes)
    u_helper2 = GridFunction(fes)
    u_helper3 = GridFunction(fes)
    dtu_last = GridFunction(fes)

    if mesh.dim > 1:
        scene = DrawDC(lsetadap.levelsetp1[TOP], fix_tref(gfu_i,1), 0, mesh, "u_last",
                       deformation=lsetadap.deformation[TOP])

    lset_p1_slice = GridFunction(lsetadap.levelsetp1[TOP].space)

    h = specialcf.mesh_size

    ba_strip = BitArray(mesh.ne)
    ba_facets = BitArray(mesh.nfacet)
    ba_plus_hasneg = BitArray(mesh.ne)
    ba_minus_haspos = BitArray(mesh.ne)
    ci = CutInfo(mesh, time_order=time_order)
    ci_slice = CutInfo(mesh)

    dQ = delta_t * dCut(lsetadap.levelsetp1[INTERVAL], NEG, time_order=time_order,
                        deformation=lsetadap.deformation[INTERVAL],
                        definedonelements=ci.GetElementsOfType(HASNEG))
    dOmnew = dCut(lsetadap.levelsetp1[TOP], NEG,
                deformation=lsetadap.deformation[TOP],
                definedonelements=ci.GetElementsOfType(HASNEG), tref = 1)
    dw = delta_t * dFacetPatch(definedonelements=ba_facets, time_order=time_order,
                            deformation=lsetadap.deformation[INTERVAL])
    dwnew = delta_t* dFacetPatch(definedonelements=ba_facets,
                            deformation=lsetadap.deformation[TOP], tref=1)

    def dt(u): return 1.0 / delta_t * dtref(u)

    a_i = RestrictedBilinearForm(trialspace=st_fes_i, testspace=fes_t,
                                element_restriction=ci.GetElementsOfType(HASNEG),
                                facet_restriction=ba_facets,
                                check_unused=False)

    a_i += v_t * (dt(u_i) - dt(lsetadap.deform) * grad(u_i)) * dQ
    a_i += (alpha * InnerProduct(grad(u_i), grad(v_t))) * dQ
    a_i += (v_t * InnerProduct(w, grad(u_i))) * dQ

    a_i += w_t * (dt(u_i) - dt(lsetadap.deform) * grad(u_i)) * dOmnew
    a_i += alpha * InnerProduct(grad(u_i), grad(w_t)) * dOmnew
    a_i += w_t * InnerProduct(w, grad(u_i)) * dOmnew

    a_i += h**(-2) * (1 + delta_t / h) * gamma * \
        (u_i - u_i.Other()) * (v_t - v_t.Other()) * dw

    a_i += h**(-2) * (1 + delta_t / h) * gamma * \
        (u_i - u_i.Other()) * (w_t - w_t.Other()) * dwnew

    f = LinearForm(fes_t)
    f += coeff_f * v_t* dQ
    f += -v_t * (dt(gfu_e)- dt(lsetadap.deform) * grad(gfu_e)) * dQ
    f += -(v_t * InnerProduct(w, grad(gfu_e))) * dQ
    f += -(alpha * InnerProduct(grad(gfu_e), grad(v_t))) * dQ

    f += coeff_f * w_t * dOmnew
    f += -w_t * (dt(gfu_e)- dt(lsetadap.deform) * grad(gfu_e)) * dOmnew
    f += -alpha * InnerProduct(grad(gfu_e), grad(w_t)) * dOmnew
    f += -w_t * InnerProduct(w, grad(gfu_e)) * dOmnew

    
    lsetadap.CalcDeformation(levelset)
    mesh.SetDeformation(lsetadap.deformation[BOTTOM])
    
    # set initial values
    u_helper.Set(fix_tref(u_exact, 0))
    gfu_e.vec[0:fes.ndof].data = u_helper.vec
    if D == 1:
        u_helper.Set(delta_t*fix_tref(u_exact.Diff(t), 0) - delta_t*fix_tref(dt(lsetadap.deform) * CoefficientFunction((u_exact.Diff(x))),0))
    elif D == 2:
        u_helper.Set(delta_t*fix_tref(u_exact.Diff(t), 0) - delta_t*fix_tref(dt(lsetadap.deform) * CoefficientFunction((u_exact.Diff(x), u_exact.Diff(y))),0))
    elif D == 3:
        u_helper.Set(delta_t*fix_tref(u_exact.Diff(t), 0) - delta_t*fix_tref(dt(lsetadap.deform) * CoefficientFunction((u_exact.Diff(x), u_exact.Diff(y), u_exact.Diff(z))),0))
    #u_helper.Set(delta_t*fix_tref(u_exact.Diff(t), 0) )
    gfu_e.vec[fes.ndof:2*fes.ndof].data = u_helper.vec
    mesh.UnsetDeformation()
    # project u_last at the beginning of each time step
    #lsetadap.ProjectOnUpdate(u_last)
    
    ba_plus_hasneg_old, els_test = BitArray(mesh.ne), BitArray(mesh.ne)
    ba_plus_hasneg_old.Set()

    l2l2_helper_sum = 0
    firstrun = True

    while tend - told.Get() > delta_t / 2:
        lsetadap.CalcDeformation(levelset)
        
        if not firstrun:
            u_helper.Set(shifted_eval(u_last, back = dfm_last_top, forth = lsetadap.deformation[BOTTOM]), definedonelements=ba_plus_hasneg_old)
            gfu_e.vec[0:fes.ndof].data = u_helper.vec
            
            u_helper3.vec[:].data = u_helper.vec
            u_helper.Set(shifted_eval(dtu_last, back = dfm_last_top, forth = lsetadap.deformation[BOTTOM]), definedonelements=ba_plus_hasneg_old)
            mesh.SetDeformation(lsetadap.deformation[BOTTOM])
            u_helper2.Set(fix_tref(dt(lsetadap.deform),0) * grad(u_helper3), definedonelements=ba_plus_hasneg_old)
            mesh.UnsetDeformation()
            gfu_e.vec[fes.ndof:2*fes.ndof].data = delta_t*u_helper.vec + delta_t*u_helper2.vec
        
        navie_timeint_tmp = ngsxfemglobals.do_naive_timeint
        ngsxfemglobals.do_naive_timeint = False
        # Update markers in (space-time) mesh
        ci.Update(lsetadap.levelsetp1[INTERVAL], time_order=0)
        ngsxfemglobals.do_naive_timeint = navie_timeint_tmp
        
        # re-evaluate the "active dofs" in the space time slab
        InterpolateToP1(lsetadap.levelsetp1[TOP] - eps, lset_p1_slice)
        ci_slice.Update(lset_p1_slice)
        ba_plus_hasneg[:] = ci_slice.GetElementsOfType(HASNEG)

        InterpolateToP1(lsetadap.levelsetp1[TOP] + eps, lset_p1_slice)
        ci_slice.Update(lset_p1_slice)
        ba_minus_haspos[:] = ci_slice.GetElementsOfType(HASPOS)

        ba_strip[:] = ba_minus_haspos & ba_plus_hasneg
        ba_facets[:] = GetFacetsWithNeighborTypes(mesh, a=ba_strip,
                                                b=ba_plus_hasneg)
        active_dofs = GetDofsOfElements(st_fes_i, ba_plus_hasneg)

        ## Check element history for method of lines time-derivative approx.
        els_test[:] = ci.GetElementsOfType(HASNEG) & ~ba_plus_hasneg_old
        assert sum(els_test) == 0, 'Some active elements do not have a history. You might want to increase eps'

        ba_plus_hasneg_old[:] = ba_plus_hasneg
        
        with TaskManager():
            a_i.Assemble(reallocate=True)
            f.Assemble()

        # solve linear system
        #gfu_i.vec.data = a_i.mat.Inverse(active_dofs, "sparsecholesky") * f.vec
        inv = a_i.mat.Inverse(active_dofs, solver)
        gfu_i.vec.data = GMRes(a_i.mat, f.vec, inv, tol=1e-12, printrates=False,maxsteps=50)

        # evaluate upper trace of solution for
        #  * for error evaluation
        #  * upwind-coupling to next time slab
        #RestrictGFInTime(spacetime_gf=gfu_i, reference_time=1.0, space_gf=u_last)
        u_last.vec[:].data = gfu_i.vec[0:fes.ndof]
        
        mesh.SetDeformation(lsetadap.deformation[TOP])
        u_helper.vec[:].data = 1./delta_t*gfu_i.vec[fes.ndof:2*fes.ndof]
        dtu_last.Set(u_helper - fix_tref(dt(lsetadap.deform),1)*grad(u_last), definedonelements=ba_plus_hasneg)
        mesh.UnsetDeformation()
        
        # compute error at final time
        l2error = sqrt(Integrate((u_exact - u_last)**2 * dCut(lsetadap.levelsetp1[TOP], NEG, deformation=lsetadap.deformation[TOP], definedonelements=ci.GetElementsOfType(HASNEG), tref = 1, order=2*k_s), mesh))
        l2l2_helper_sum += Integrate((u_exact - gfu_i - gfu_e)**2 * delta_t * dCut(lsetadap.levelsetp1[INTERVAL], NEG, time_order=time_order, deformation=lsetadap.deformation[INTERVAL], definedonelements=ci.GetElementsOfType(HASNEG), order=2*k_s), mesh)
        
        if exact_nze_est:
            cnt=0
            for ii in range(len(a_i.mat.AsVector())):
                if (a_i.mat.AsVector()[ii] != 0.0):
                    cnt += 1
        else:
            cnt = a_i.mat.nze
        
        if firstrun:
            minnze = cnt
            maxnze = cnt
            firstrun = False
        else:
            if cnt > maxnze:
                maxnze = cnt
            if cnt < minnze:
                minnze = cnt
        
        # Update time variable (ParameterCF)
        told.Set(told.Get() + delta_t)
        print("\rt = {0:12.9f}, L2 error = {1:12.9e}".format(told.Get(), l2error))
        
        #break
        dfm_last_top.vec.data = lsetadap.deformation[TOP].vec
        #print("len(lsetadap.deformation[TOP].vec): ", len(lsetadap.deformation[TOP].vec))
        #print("lsetadap.deformation[TOP].vec: ",lsetadap.deformation[TOP].vec)
    return (l2error, sqrt(l2l2_helper_sum), minnze, maxnze)


==> num_exp/st_conv_interactive.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "bcd69163",
   "metadata": {},
   "outputs": [],
   "source": [
    "from xfem import *\n",
    "\n",
    "from solve_DG import *\n",
    "from solve_CG import *\n",
    "from solve_GCC import *\n",
    "\n",
    "def Solve(method, i_t, i_s, k_t, k_t_ls, k_s, geom, gamma, struct_mesh, n_threads, solver, calc_max_dist=False):\n",
    "    if method == \"DG\":\n",
    "        return SolveDG(i_t, i_s, k_t, k_t_ls, k_s, geom, gamma=gamma, struct_mesh=struct_mesh, n_threads=n_threads, solver=solver, calc_max_dist=calc_max_dist)\n",
    "    elif method == \"CG\":\n",
    "        return SolveCG(i_t, i_s, k_t, k_t_ls, k_s, geom, gamma=gamma, struct_mesh=struct_mesh, n_threads=n_threads, solver=solver)\n",
    "    elif method == \"GCC\":\n",
    "        return SolveGCC(i_t, i_s, k_t, k_t_ls, k_s, geom, n_threads=n_threads, solver=solver)\n",
    "    else:\n",
    "        print(\"Non-valid method flag \", method)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c51470de",
   "metadata": {},
   "outputs": [],
   "source": [
    "def conv_study(options, special_name = \"\"):\n",
    "    if options[\"refinement_strategy\"] == \"both\":\n",
    "        ref_space = True\n",
    "        ref_time = True\n",
    "        timei = 0\n",
    "        spacei = 0\n",
    "    elif options[\"refinement_strategy\"] == \"space\":\n",
    "        ref_space = True\n",
    "        ref_time = False\n",
    "        timei = options[\"n_ref\"]+options[\"ref_offset\"]\n",
    "        spacei = 0\n",
    "    elif options[\"refinement_strategy\"] == \"time\":\n",
    "        ref_space = False\n",
    "        ref_time = True\n",
    "        timei = 0\n",
    "        spacei = options[\"n_ref\"]+options[\"ref_offset\"]\n",
    "\n",
    "    l2errors = []\n",
    "    for i in range(options[\"n_ref\"]):\n",
    "        if bool(options[\"cmd\"]):\n",
    "            l2final, l2l2er, minnzes, maxnzes, md = Solve(method = options[\"method\"], i_t=timei, i_s=spacei, k_t = options[\"kt\"], k_t_ls = options[\"ktls\"],  k_s = options[\"ks\"], geom=options[\"geometry\"], gamma=options[\"gamma\"], struct_mesh = options[\"struct_mesh\"], n_threads=options[\"nthr\"], solver=options[\"sol\"], calc_max_dist=True)\n",
    "        else:\n",
    "            l2final, l2l2er, minnzes, maxnzes = Solve(method = options[\"method\"], i_t=timei, i_s=spacei, k_t = options[\"kt\"], k_t_ls = options[\"ktls\"],  k_s = options[\"ks\"], geom=options[\"geometry\"], gamma=options[\"gamma\"], struct_mesh = options[\"struct_mesh\"], n_threads=options[\"nthr\"], solver=options[\"sol\"], calc_max_dist=False)\n",
    "        print(\"Single run result: \", l2final, l2l2er, minnzes, maxnzes)\n",
    "\n",
    "        if ref_space:\n",
    "            spacei += 1\n",
    "        if ref_time:\n",
    "            timei += 1\n",
    "        l2errors.append( l2l2er)\n",
    "    return l2errors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "21753ae2",
   "metadata": {},
   "outputs": [],
   "source": [
    "import ipywidgets as widgets\n",
    "from IPython.display import display\n",
    "from ipywidgets import Layout\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "0dbeaa04",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "91c27af82afb4404bafa2a6be1bd4943",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "VBox(children=(HBox(children=(IntSlider(value=3, continuous_update=False, description='ks:', max=6, min=1), In…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c2a29dc780474a14be93466619e06ec2",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Output()"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "slider_ks = widgets.IntSlider(min=1, max=6, continuous_update= False, description='ks:', value= 3)\n",
    "slider_kt = widgets.IntSlider(min=1, max=6, continuous_update= False, description='kt:', value= 3)\n",
    "slider_ktls = widgets.IntSlider(min=1, max=6, continuous_update= False, description='ktls:', value= 3)\n",
    "\n",
    "slider_nref =  widgets.IntSlider(min=1, max=8, continuous_update= False, description='refs:', value= 5)\n",
    "slider_gamma = widgets.FloatLogSlider(min=-10, max=5, continuous_update= False, description='gamma:', base= 10., value=0.05)\n",
    "\n",
    "ref_strat_choice = widgets.RadioButtons(options=[\"both\", \"space\", \"time\"],description='Ref. strategy:')\n",
    "ref_offset = widgets.IntSlider(min=-5, max=5, continuous_update= False, description='ref_offset:', value= 0, disabled=True)\n",
    "\n",
    "geom_sel = widgets.Dropdown( options=[\"moving_int\", \"moving_circle\", \"kite\"], value=\"moving_int\")\n",
    "method_sel = widgets.Dropdown( options=[\"DG\", \"CG\", \"GCC\"], value=\"DG\")\n",
    "\n",
    "controls1 = widgets.HBox( [slider_ks, slider_kt, slider_ktls])\n",
    "controls2 = widgets.HBox( [slider_nref, slider_gamma])\n",
    "controls3 = widgets.HBox( [ ref_strat_choice, ref_offset, widgets.VBox([ geom_sel, method_sel]) ] )\n",
    "\n",
    "controls = widgets.VBox( [controls1, controls2, controls3])\n",
    "\n",
    "plot_output = widgets.Output()\n",
    "plot_output.clear_output()\n",
    "\n",
    "out_printf = widgets.Output()\n",
    "\n",
    "last_err = None\n",
    "\n",
    "def slider_changed(change):\n",
    "    global last_err\n",
    "    with out_printf:\n",
    "        errors = conv_study({\"method\": method_sel.value, \"geometry\": geom_sel.value, \"ks\": slider_ks.value, \"kt\": slider_kt.value, \"ktls\": slider_ktls.value, \"refinement_strategy\": ref_strat_choice.value, \"n_ref\": slider_nref.value, \"gamma\": slider_gamma.value, \"struct_mesh\": 1, \"ref_offset\" : ref_offset.value, \"sol\": \"umfpack\", \"cmd\": 0, \"nthr\" : 6})\n",
    "    refnr = len(errors)\n",
    "    plot_output.clear_output(wait=True)\n",
    "    with plot_output:\n",
    "        fig, ax = plt.subplots(figsize=(14, 8))\n",
    "\n",
    "        if last_err != None:\n",
    "            ax.plot(last_err, \"-.\", color='0.8', label=\"Last res\")\n",
    "        ax.plot( errors, \"-o\")\n",
    "        ax.plot([ i for i in range(2, refnr)], [ 0.5**(2*i) for i in range(2, refnr)], \"--\", label=\"order 2\", color='0.7')\n",
    "        ax.plot([ i for i in range(2, refnr)], [ 0.5**(3*i) for i in range(2, refnr)], \"-.\", label=\"order 3\", color='0.7')\n",
    "        ax.plot([ i for i in range(2, refnr)], [ 0.5**(4*i) for i in range(2, refnr)], \"--.\", label=\"order 4\", color='0.7')\n",
    "        ax.plot([ i for i in range(2, refnr)], [ 0.5**(5*i) for i in range(2, refnr)], \"--\", label=\"order 5\", color='0.7')\n",
    "        ax.plot([ i for i in range(2, refnr)], [ 0.5**(6*i) for i in range(2, refnr)], \"-.\", label=\"order 6\", color='0.7')\n",
    "        ax.plot([ i for i in range(2, refnr)], [ 0.5**(7*i) for i in range(2, refnr)], \"--.\", label=\"order 7\", color='0.7')\n",
    "        ax.legend()\n",
    "        plt.yscale(\"log\")\n",
    "        plt.ylabel(r'$| u(\\dots, T) - u_h(\\dots, T) |_{L^2(\\Omega(T))}$')\n",
    "        plt.xlabel('$i$')\n",
    "        plt.show()\n",
    "    if ref_strat_choice.value != \"both\":\n",
    "        ref_offset.disabled = False\n",
    "    else:\n",
    "        ref_offset.disabled = True\n",
    "    last_err = errors\n",
    "\n",
    "for s in [slider_ks, slider_kt, slider_ktls, slider_nref, slider_gamma, ref_strat_choice, ref_offset, geom_sel, method_sel]:\n",
    "    s.observe(slider_changed, names='value')\n",
    "\n",
    "slider_changed({})\n",
    "\n",
    "display(controls, plot_output)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e1b797ba",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> num_exp/superconv_runs.sh <==
#!/bin/bash
#SBATCH -p medium
#SBATCH -t 24:00:00
#SBATCH -N 1
#SBATCH -n 8
#SBATCH -C cascadelake

source ~/.bashrc

python3 conv_study.py --method DG --ks 3 --kt 1 --ktls 3 --n_ref 6 -rs time -ro -1 --struct_mesh 2
python3 conv_study.py --method CG --ks 3 --kt 1 --ktls 3 --n_ref 6 -rs time -ro -1 --struct_mesh 2

python3 conv_study.py --method DG --ks 5 --kt 2 --ktls 5 --n_ref 5 -rs time -ro -1 --struct_mesh 2
python3 conv_study.py --method CG --ks 5 --kt 2 --ktls 5 --n_ref 5 -rs time -ro -1 --struct_mesh 2

python3 conv_study.py --method DG --ks 2 --kt 1 --ktls 2 --n_ref 7 --struct_mesh 2
python3 conv_study.py --method DG --ks 3 --kt 2 --ktls 3 --n_ref 6 --struct_mesh 2
python3 conv_study.py --method CG --ks 3 --kt 2 --ktls 3 --n_ref 6 --struct_mesh 2

